Towards a Cost vs. Quality Sweet Spot for Monitoring Networks

Continuously monitoring a wide variety of performance and fault metrics has become a crucial part of operating large-scale datacenter networks. In this work, we ask whether we can reduce the costs to monitor -- in terms of collection, storage and analysis -- by judiciously controlling how much and which measurements we collect. By positing that we can treat almost all measured signals as sampled time-series, we show that we can use signal processing techniques such as the Nyquist-Shannon theorem to avoid wasteful data collection. We show that large savings appear possible by analyzing tens of popular measurements from a production datacenter network. We also discuss the technical challenges that must be solved when applying these techniques in practice.

==> Fixed_nyquist_example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f552828d208>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = (3,3)\n",
    "plt.rcParams['figure.dpi'] = 100\n",
    "\n",
    "SAMPLE_RATE = 44100  # Hertz\n",
    "DURATION = 10  # Seconds\n",
    "\n",
    "def generate_sine_wave(freq, sample_rate, duration):\n",
    "    x = np.linspace(0, duration, sample_rate * duration, endpoint=False)\n",
    "    frequencies = x * freq\n",
    "    # 2pi because np.sin takes radians\n",
    "    y = np.sin((2 * np.pi) * frequencies)\n",
    "    return x, y\n",
    "\n",
    "# Generate a 2 hertz sine wave that lasts for 5 seconds\n",
    "x, y = generate_sine_wave(2, SAMPLE_RATE, DURATION)\n",
    "plt.plot(x, y)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "_, first_tone = generate_sine_wave(400, SAMPLE_RATE, DURATION)\n",
    "t, second_tone = generate_sine_wave(440, SAMPLE_RATE, DURATION)\n",
    "mixed_tone = first_tone + second_tone"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f5540c42198>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "normalized_tone = np.int16((mixed_tone / mixed_tone.max()) * 32767)\n",
    "import matplotlib\n",
    "import matplotlib\n",
    "\n",
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "matplotlib.rcParams.update({'font.size': 28})\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.scatter(range(len(normalized_tone[:2000])),normalized_tone[:2000])\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_orig_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [],
   "source": [
    "import datetime\n",
    "import numpy as np\n",
    "import scipy as sp\n",
    "import scipy.fftpack\n",
    "import pandas as pd\n",
    "\n",
    "\n",
    "df_fft = scipy.fftpack.fft(normalized_tone)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = len(normalized_tone)\n",
    "\n",
    "yf = sp.fftpack.fft(normalized_tone)\n",
    "xf = sp.fftpack.fftfreq(N, 1 / SAMPLE_RATE)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f5540c124a8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "\n",
    "ax.set_xlim(-500, 500)\n",
    "#ax.set_ylim(0, 10000)\n",
    "ax.set_xlabel('Frequency')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "\n",
    "ax.plot(xf,np.abs(yf),'b')\n",
    "#ax.plot(xf,np.abs(yf),'r.')\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_nyquist_f.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [],
   "source": [
    "original = sp.fftpack.ifft(yf)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3/dist-packages/numpy/core/numeric.py:531: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f553b77c9b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot( normalized_tone[:2000], 'b.-')\n",
    "plt.plot(original[:2000], 'r--')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## downsample above nyquist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "## need to fix amplitude issue."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#normalized_tone = normalized_tone.set_index(np.linspace(0, duration, sample_rate * duration, endpoint=False))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import signal\n",
    "normalized_tone_sampled = signal.resample(normalized_tone, 8900)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "yf_2 = sp.fftpack.fft(normalized_tone_sampled)\n",
    "xf_2 = sp.fftpack.fftfreq(8900, 1 / 890.0)\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f55286246a0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "\n",
    "ax.set_xlim(-500, 500)\n",
    "#ax.set_ylim(0, 9000)\n",
    "ax.set_xlabel('Frequency')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "\n",
    "ax.plot(xf_2,np.abs(yf_2),'b')\n",
    "#ax.plot(xf,np.abs(yf),'r.')\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_nyquist_f.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "yf_2 = np.append(np.append(yf_2[:int(len(yf_2)/2)],[0] * (len(yf)-len(yf_2))),yf_2[int(len(yf_2)/2):])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_psd_2 = np.abs(yf_2) ** 2\n",
    "df_psd = np.abs(yf) ** 2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "yf_2 = yf_2 * (sum(np.abs(df_psd)) ** 0.5) / (sum(np.abs(df_psd_2)) ** 0.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "original = sp.fftpack.ifft(yf_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3/dist-packages/matplotlib/transforms.py:963: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  self._points[:, 1] = interval\n",
      "/usr/lib/python3/dist-packages/numpy/core/numeric.py:583: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order, subok=True)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f55282d4208>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "ax.set_xlim(0, 2000)\n",
    "ax.set_ylim(min(original), max(original))\n",
    "ax.set_xlabel('Time')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "ax.scatter(range(len(original[:2000])),original[:2000])\n",
    "ax.plot(normalized_tone[:2000],'r.-')\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_nyquist_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "32766.283044236883"
      ]
     },
     "execution_count": 19,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "max(np.abs(original))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## sample below nyquist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import signal\n",
    "normalized_tone_sampled = signal.resample(normalized_tone, 8000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f5540c12ac8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(normalized_tone_sampled[:100])\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('toy_low_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [],
   "source": [
    "import datetime\n",
    "import numpy as np\n",
    "import scipy as sp\n",
    "import scipy.fftpack\n",
    "import pandas as pd\n",
    "df_fft = scipy.fftpack.fft(normalized_tone_sampled)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "yf_3 = sp.fftpack.fft(normalized_tone_sampled)\n",
    "xf_3 = sp.fftpack.fftfreq(8000, 1 / 800)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAhAAAAIGCAYAAAAFj7YPAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAAPYQAAD2EBqD+naQAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMS4xLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvAOZPmwAAIABJREFUeJzt3XecZFWd9/HPb2YIA8MMOUgQRDFLMLKggqi76qq76hpWQX1c0+quq24wPuaw66qrz+riqoCY065ZlCBRBJSoIHmAYcjDzDB5pvv3/HGrZm4X1d11u6vqdnV93q9Xvbrq9rnnnK7Q91s3nBOZiSRJUhVz6u6AJEkaPAYISZJUmQFCkiRVZoCQJEmVGSAkSVJlBghJklSZAUKSJFVmgJAkSZUZICRJUmUGCEmSVJkBQpIkVTav7g7UJSICeABwX919kSQNtR2ApTlgk1MNbYCgCA9L6u6EJEnAPsCtdXeiimEOEPcB3HLLLSxcuLDuvkiShtDKlSvZd999YQD3hg9zgABg4cKFBghJkiryJEpJklSZAUKSJFVmgJAkSZUZICRJUmUGCEmSVJkBQpIkVWaAkCRJlRkgJElSZQYISZJUmQFCkiRVZoCQJEmVGSAkSVJlBghJklSZAWIIZCaZWXc3JKlj/s+a+QwQs9zoaPKC//o1x51woR9ISQPhi2ffwOM/chrX37Wq7q5oAgaIWe6mZWu45OblnHPt3WwcMUBImvk+8rOruHvVBt7/oz/U3RVNwAAxRCLq7oEkabYwQEiSpMoMEJIkqTIDhCRJqswAIUmSKjNASJKkygwQkiSpMgOEJEmqzAAhSZIqM0BIkqTKDBCSJKkyA4QkSarMACFJkiozQEiSpMoMEJIkqTIDhCRJqswAIUmSKjNASJKkygwQkiSpMgOEJEmqzAAhSZIqM0BIkqTKDBCSJKkyA4QkSarMACFJkiozQEiSpMoMEJIkqTIDhCRJqswAIUmSKjNASJKkygwQkiSpMgOEJEmqzAAhSZIqM0BIkqTKDBCSJKkyA4QkSarMACFJkiozQEiSpMoMEJIkqTIDhCRJqswAIUmSKjNASJKkygwQkiSpMgOEJEmqzAAhSZIqM0BIkqTKDBCSJKkyA4QkSarMACFJkiozQEiSpMoMEJIkqTIDhCRJqswAIUmSKjNASJKkygwQkiSpMgOEJEmqzAAhSZIqM0BIkqTKDBCSJKkyA4QkSarMACFJkiozQEiSpMoMEJIkqTIDhCRJqswAIUmSKjNASJKkygwQkiSpMgOEJEmqzAAhSZIqM0BIkqTKDBCSJKkyA4QkSarMACFJkiozQEiSpMoMEJIkqTIDhCRJqswAIUmSKjNASJKkygwQkiSpMgOEJEmqzAAhSZIqM0BIkqTKDBCSJKkyA4QkSarMACFJkiozQEiSpMoMEJIkqTIDhCRJqmxe3R0AiIiFwJHAIcAuwCIgMvM1tXZMkiS1VWuAiIiHAO8GXtbSlwASuF+AiIinAp9uPFwHHJ2Z63vcVUmSVFJbgIiIVwKfA+azJTBEB6ueAywEHtRY5wXAN3vUTUmS1EYt50A0wsOJwHYtv7pnsnUzcxT4UmnRC7vYNUmS1IG+B4iIeCjw342HCdwFvBHYLTN3A0Y6qObbzeqAoyOikz0XkiSpS+o4hPFBYCuK8HAT8JTMXFKlgsy8MSIWA/sDOwIPBf7Y3W5KkqTx9HUPRERsDzy/tOi4quGh5OLS/YdOvVeSJKmqfh/COBLYmmLvw6WZee406ioHj72n1StJklRJvwPEA0v3z5tmXctL93eYZl2SJKmCfgeIXUr3J73iYhLblO6PTrMuSZJUQb8DxH2l+9tPs649S/enG0ZmrcysuwuSpFmo3wHiztL9h0yzriNL95dOs66hYJaQJHVLvwNE88qJAJ4cEVtPpZKIOBI4sPFwFPh1F/o2KzlEhiSpF/oaIDLzOuCGxsOdgNdVrSMitgI+2awSuCgzV3anh5IkqRN1DGX9n42fAXw0Ih7f6YoRMR/4FlBe59PjFJckST1SR4D4PHAjxd6DBcAZEfH2iBj3UsyI2C4ijgMuA/6isW4Cl2Tmd/vQZ0mSVNL3AJGZGyhGo7yPIgRsD/wbcEdEXFDuU0ScHBHnUVxlcSLw4OavgHuBF/Wx65IkqaGW2Tgz8/fAsxl79cS2wOOaRShCwsuBJ1GM+VCe8vtW4E8zc3GfuixJkkpqCRAAmflr4FDgZGBTY3H5koF2Fx0m8E3gcZn5u972UJIkjaeO2Tg3y8y7gVdFxHuAlwFPpQgVu1DMmTFKcajiSuB04FuZeU1N3ZUkSQ21Boimxoycn2jcgM1XXKxLh1KUJGnGmREBop3MXFt3HyRJUnu1nQMhSZIGlwFCkiRVZoCQJEmVdfUciIh4Sjfr61Rmnl1Hu5IkDatun0R5Ju3Hb+ilZAafDCpJ0mzUqw2vc0hLkjSL9SJAVAkPrXsrJlq3SllJktRD3Q4QR1coexjwUYoRJwO4GfgpcClwB7CaYqKtPYCDgT8H9musuw54F3BJV3otSZIq6WqAyMyzOikXES8DPkIRHpYAb83M/5lktTdHxAuAT1EEiY8Br87Mb02jy5IkaQr6fhlnRBwMfJli9s2rgCd0EB4AaJR7AsXcGNsAJ0TEIb3qqyRJaq+OcSA+SREeRoCXZeYdVVbOzDspJt4apQgRn+p6DyVJ0oT6GiAi4oEU50kkcE5mXjGVehrrnUVx7sRTGvVKkqQ+6fceiMex5eqJi6dZV/MEygAeP826JElSBf0OEPuU7k93ts11pft7T7MuSZJUQb8DxNzS/QOnWdcB49QrSZJ6rN8B4tbGzwCeFRHbT6WSiFgAPLu0aOl0OyZJkjrX7wBxLsUJlAksBD4zxXo+DSxq3E/AybQkSeqjvgaIzLwVOL3xMIBXR8SJEbGwk/UjYoeI+DLwf9gSRE7PTPdASJLUR3WMA/EWYCPFxj+A44DrIuKTEXF0ROxcLhwROzeW/ztwHfCqxnoBbAD+vp+dlyRJNUyDnZlXRcSxwNfZcvLjrsA/NG5ExCiwBtiOsSEn2DKp1ibguMy8uh/9liRJW9SxB4LM/C7wXOA2xoaC5p6FucAOjZ/NZbBlr8VS4LmNeiRJUp/VEiAAMvMXwCMoJsW6k8mn545GuY8Bj2isL0mSatD3QxhlmbkSeHdEvA84HHgS8HBgJ2ABsAq4l2LSrd8A52fmppq6O/By844eSZKmp9YA0dQIBec0bpIkaYar7RCGJEkaXAYISZJUmQFCkiRVZoCQJEmV9f0kyog4octVZma+pst1SpKkCdRxFcaroGvXEzYHoTJASJLUR3VexjnZwFFN5bDR6TqSJKmH6ggQN1NtD8QCYEe2zJuRFJNx3dblfkmSpA7VMZnW/lXXiYhtgSOANwF/QdHvkzLzA93tnSRJ6sRAXIWRmesy8/TMfAHw18Ao8H8j4rM1d02SpKE0EAGiLDO/BbyT4nyIN0XEC2vukiRJQ2fgAkTDZ4E7KEKEhzEkSeqzgQwQmbkROK3x8OERcVid/ZEkadgMZIBouKl0/xG19UKSpCE0yAGi3PcH1NYLSZKG0CAHiMeU7q+trReSJA2hgQwQEfEI4JmlRTfX1RdJkobRwAWIiHgi8DO2jEw5ApxZW4ckSRpCdczGeVzVVYDtgAcCTwWewJY5MZJiRMoV3euhJEmaTB1zYZzE9GbjbM7AGcA1wDu60CdJklTBwB3CaAjgVOCYzFxWd2ckSRo2dU3nPZVpuRO4Fvg1cHJmntnVHkmSpI7VESAOqFg+gdXAiszc1IP+SJKkiuqYzvumyUtJkqSZbFDPgZAkSTUyQEiSpMrqGAfijMbdTZn5zAkLT1zPT4H5QGbmMV3pnCRJ6kgdJ1Ee1fg53RMinwJsz/TGlJAkSVPgIQxJklSZAUKSJFU2yAFim8bP9bX2QpKkITSQASIi9qc4fyMBJ9LqUHq2iCSpSwYyQAD/XLp/TW29kCRpSPXkKoyIeD7w/EmKzYmIEypUOxfYCTgM2Ku0/OyK3ZMkSdPUq8s4DwFexcSXWAbwyinU3ZzOG2Ad8OUp1CFJkqahH+NATDTz5lRm5WyutxZ4dWYunmIdkiRpinoVIJYD402a9cDS/SoTa20E7gMWA+cDX8vM26fUO0mSNC09CRCZ+RngM+1+FxGjFIcgRjKz6tTekiRpBqjrKoypHrqQJEkzQB1zYXyg8XO0hrYlSVIX9D1AZOYHJi8lSZJmskEdSEqSJNXIACFJkiozQEiSpMq6eg5ERNxQepiZeeAkZbqhbTuSJKl3un0S5f4UYzyUh5ueqMx0TNaOJEnqkUEeB8KxJCRJqkm390B8pUtlJEnSDNbVAJGZr+5GGUmSNLN5FYYkSarMACFJkiozQEiSpMoMEJIkqTIDhCRJqqzbI1Hu1836OpWZN9fRriRJw6rb40Aspv8jQyY1TEsuSdIw69WG11EiJUmaxXpxDoThQZKkWa7beyAcZVKSpCHQ7aGsnedCkqQh4GWckiSpMgOEJEmqzAAhSZIqM0BIkqTKZsQATBGxD/B84InAI4CdgAXAKuBe4ErgAuCHmbmkrn4Oosx+j+slSRoGtQaIiDgI+DfgOWzZG1IeR2I34ADgUODlwH9ExE+Ad2Tm1f3sqyRJ2qK2QxgR8WbgUuC5wFy2BIfWr8zNx9Eo9zzgksb6mkSE43pJkrqvlj0QEfEO4CMUoSAbt2jcbgPuAFYD2wN7AHs1Vm2GiW2Bz0TE9pn5r33suiRJooY9EBFxJEV4gC3B4XLgtcAembl3Zh6WmU9u/Nwb2L3x+8vYEjoC+EhEHNHvv0GSpGFXxyGMT7NlbwPAe4DHZuaXM/Ouditk5t2Z+WXgscC7mosp+v/pHvdXkiS16GuAaJw0+Vi2HLb4YGZ+NDNHO1k/Cx8HPsCWAPLYiHhITzosSZLa6vceiCc0fgZwJ/DhKdbzEYrzJJqeOJ1OSZKkavodIMonQ/48M0emUkljvZ+1qVeSJPVBvwPEmtL9W6ZZ163j1CtJknqs3wGivNFfNM26Fo5TryRJ6rF+B4jzgI2N+4dPs64nNX5uatQrSZL6pK8BonGZ5k8pTqJ8XGNMiMoi4skUJ2Q2z6Voe/mnJEnqjTrGgXgrsIwiRHw9Ih5cZeWIOBD4WuPhvcBbuts9SZI0mb4HiMy8CXgRcA+wL3BhRLw5IrabaL2ImN+Y/+LCxnr3AC9q1KceWrFmI3/zld/y8ytuq7srkma4xXev5tUnXshFi5fV3RX1WN/nwoiI4xp3PwO8G9ixcf9jEfEriuGqy3Nh7A4cAhzVeBzAOuA/gP1K9Y0rM0/u7l8xXD516tWcdtUdnHbVHSz++HPq7o6kGexvv34xV962kl9dfZf/L2a5OibTOomxM24257XYnmJa7/HeceXZOrcBPlihTQPENNy9ekPdXZA0IJauWFt3F9QntczG2UbrFN5TLdOqOfGWJEnqoroCRExeRJIkzVR1BIgDamhTkiR1Ud8DhFdNSJI0+OoYB0KSJA04A4QkSarMACFJkiozQEiSpMpmyjgQRMRciim6F1DxMs/MvLknnZIkSW3VGiAi4mnAKyim9n4IUxsfIplBQUiSpGFQy4Y3IvYDTqSY3wIcWEqSpIFSx2Ra+wBnU8yo6VDTkiQNoDr2QHwe2I8twSEpAsVvgCUUs3AaKmYSXw1JHUr/XwyNvgaIxqGLP2fLJuly4KWZ+cd+9kOSJE1Pv/dAHNX4GcB9wJ9l5u197oOq8gwVSR0K/18MjX6PA7FX42cCPzE8SJI0mPodIDaV7l/X57YlSVKX9DtALC7d367PbQ89T26SJHVLvwPEOcBI4/7BfW5bkiR1SV8DRGbeCfwvxWl5T4mI/fvZviRJ6o46JtP6R2A5sBVwQkRsVUMfJEnSNPQ9QDQmvno+sAp4KnBmRDys3/2QJElTV8tcGJl5TkQ8CfgaxURav4+Ic4BzgVuBNRXrO7n7vZQkSeOpcxbL24FfUJxMOQd4SuM2FQYISZL6qK7ZOJ8BfAPYubFoqhcYOhmXJEk1qGM2zicBPwK2aSxKHCxZkmYFx5sZHnXsgTieIjw0g8NNwEnABTgb58zkqyFJatHv2TgfBzyGLZukrwKvzcwN/eyHJEmann5fxvn4xs+guNrC8CBJ0gDqd4DYsfEzgZ8ZHgaEZ6hI6pDTeQ+PfgeIu0r3ncpbkqQB1e8AcVPp/o7jlpIkSTNavwPEWcC9jftH9LltSZLUJf2ejXMDxSWbARwWEUf2s31JktQddczG+T7gaooQ8fWI2K+GPkiSpGmoYzbOVcAxwGXAvsAlEfH6iNi2332RJElTU8dQ1ic07l4FPALYCfg88KmIuJjqs3FmZr6mu72UJEkTqWMo61cxdnDk5pDW84E/qVhXczItA4QkSX1U53Te5Zk0s2V5J5yhQZKkmtQRIG7Gjf9g8dWS1CFn4xwefQ8Qmbl/v9uUJEndVcdlnJIkacANfICIiL3q7oMkScNmIANERGwTES+JiJ8xdn4NSZLUB3VehVFZRBwOvBJ4MbCIsVdySJKkPpnxASIi9gWOpQgOD24urq9HQ8hnW1KHwv8XQ2NGBoiImA+8kGLQqaMoNmHNt2WyZfApKC4LlSRJfTSjzoGIiKc0hrq+HfgKcDRFH8uHKgJY3fj9MZl5QB19VTWZye0r1tXdDUmTuGfVetZvGqm7GxoAtQeIiHhQRLw/Im4AfkVxqGIHtux1KI9WeRpwHLBnZr46M39VR59V3b+ecjVP+tjpnHTejXV3RdI4lty7hsd++DSO+eRZdXdFA6CWQxgRsYDiRMhXAkc2Fzd+lg9RlH/ul5lL+9xVdcnxZ10PwAd/ciWvOsKdRtJM9Kur7wJgyb1ra+6JBkFfA0REPJ0iNPwlxeRZMDY4NPc6rAd+CvxF8/eGh6lJx5WVJPVAzwNERBxEERqOBfZuLm78LO9tCOB84GTg25m5PCI29rp/wyS94lWS1CU9CRARsQh4KcVVFE9oLm78bA0NNwBfA76amdf3oj/DLLymSpLUA10PEBHxbeC5wDbNRY2f5dCwAvgucHJmntvtPqjL3HEhqUMeNR0evdgD8Vctj5vBYQT4BcUhih9l5voetC1JkvqgV+dAlMds2Ah8BDg+M+/qUXuSJKmPej0ORAJbA+8APhMRz4qI2seekCRJ09OLjfkm7j/09HzgJcBPgKUR8amIOLQHbUuSpD7oRYB4APBW4FLuP5pkALsDbwF+GxG/j4h/ioi929YkSeofz4BUBV0PEJl5d2Z+JjMPAw4G/gO4k7F7JGg8fgTwcWBxRJwaEcdGxPbd7pMkSequnp6PkJlXZObbgH2A5wHfpzipsrlXonmFxlzgacBJwO0RcXJEPKOXfVMFDiUhDYcujBvj0DPDoy8nNGbmSGb+JDP/CtgL+Dvgt7TfK7E98HLglH71T5IkVdP3DXRm3puZn8vMJwKPBD4B3Eb7MLFZRJwREcd5iEOSpPrV+g0/M6/KzH8B9gOeBXyHYiKtcnhoBoqnAidSHOI4KSKe1tfOSpKkzWbEIYLMHM3MX2TmS4E9gTdSTKxVvhwUthziOBY4NSJuiogP973DkiQNuRkRIMoyc2VmfiEzjwAOAj4GLKH9IY59gXf2v5eSJA23GRcgyjLzusx8N7A/8Azg68Baxo4tIUmS+mxGB4imLJyemcdSHOL4G+BcDBH94bMsDYcuDCTlWFTDo1eTafVMZq4CTgBOiIgHUZwPIUmS+mjgAkRZZt4AfKDufkiSNGwG4hCGJKkPHEZSFRggJElSZQYISZJUmQFCkiRVZoCQKlq5biPptWpqsXLdxrq7IPWVAUKT87yqzS68cRmPef8v+ZfvX153VzSDnHrlHTzm/b/kYz+7qu6u1M7zMIeHAUKq4LOnXwvAd367pOaeaCb50E+uBOALZ99Qc0+myT1rqsAAIUmSKjNASJKkygwQkiSpMgOEhsq9qzewev2mursh3c/oaHLbirX1dsIzIFWBAUKTmyXnVd23biOHfuhUHvm+X9TdFel+/u6bl3D4x87glN/fVndXpsXzMIeHAUJD47o7V9XdBWlcP72iCA7/ddaAX8mhoWGAmOUc8EiS1AsGiCFilpAkdYsBYpYLT4qSJPWAAUKSVHA3pSowQEiSpMoMEJIkqTIDhAbG729dwbcvutkrS6RxXHDDPfz4sqV1d0NDYl7dHZA69ef/71wAdtl+G57+iD1q7o0087zkv38DwMP3WsiDd19QvQJPulYF7oHQ5GbY/5Sr77iv7i5IM1qdQ2KbQYaHAUKSJFVmgJAkSZUZICRpJhnwk4QHvPuqwAChyfkPQRoObv1VgQFCkmYSz0LUgDBASNI0uc3XMDJASNI0uedfw8gAIUmSKjNASNJM4u4MDQgDhIZGeKBampifEVVggNDQcBIuSeoeA4T4zQ338LbvXMq9qzfU3RVJQ7AX4FO/vJovn3tj3d3QNDkbp3hpYwY/gE+9+JAaeyINplmzze/DXrrFd6/ms2dcB8Brjjyg5+2pd9wDoc1uWbam7i5IA8mjY51bs2Gk7i6oSwwQmtxs+XbVgdtWrOUnly9lZNQtgrrrosXL+N1N99bdjZ6bNXtjNCkPYUglT/3EmWzYNMoHnreBV/7J/nV3R7PEfes28lfHnw/AtR95FlvNneC7m7szNCDcA6Gh0cllnBs2jQJw9jV39bo7GiIr1m7cfH/jyGiNPem9yfJPOjvfrGGA0ORmyefdyzglqXsMEJI0k8zykwhimE6qmuUMEJI0TbNmmz9r/hD1gwFCktQ3ngMxexggJGmaunp6jefqaEAYIDQ0nExLmkQfwovnQMweBghJ6iN3MGi2MEDMcl66uIXPhSR1jwFiiLj5lOo36ZG0WX6orXwSpaF+sBkgZjmP+0u958dMw8gAIUl9NOmX7ln+rdyTKGcPA4SGhntj1CuzfJsvtWWA0OTc7kpdM6NzbBc6N1kVY8+BmHZzqpEBQkPDE7ak3vNjNjwMEJrcLPyHYJhQXWb0W29Gd04zjQFCamNG72bWjNPV98ssf/N5EuXsYYCQ2vCLmNQbY86BqLEfmj4DhCTNJKZXDQgDhIbGTLmM87eLl/Gaky7ipntW190VAaOjydu/cxknnnfjlOtwm69hNK/uDmh2yEwyYc6cmbGRnq5eZo0XHX8+AHfet54f/92RvWtIHTnzmjv5/sVL+P7F8OojDqi7OwNhZDSZO8XPuudAzB7ugVBXvOrEizj6k2eyYdNo3V0ZV5UrL/rxjfLW5Wt7Vve6jSP88g+3s3r9pp610Q+ZyZlX38ltK3r3XN23brCfo3579/9ewWM/fCp3r1o/pfWdC2P2MECoK8665i5uumcNF998b91d6chs/7/13h/8ntd99Xf83Tcvqbsr03LqlXfwqhMv4vCPnVF3V9Tw9QtuZvmajXztNzfV3RXVzAAhzULf/d0SAM74450192R6zrvu7rq70JFZcxnnDDlPSIPBACG14f9RdVOlE3jr3D0223fNqasMEBoaVf6J+39U3eSx/i08iXL2MEBINXGjMpyG/VV3IKnZwwAhSdNkFtQwMkBocrNkj2OVb/yeA6FumimDmEndZIDQ5Gbht6tZ+CdpBvNwlWYjA4TUhv/vVUW1iyx8czX5VAw2A4SGhruRJal7DBBSG2aNwnSHJh8ZTTaNzNzhzfvF8KrZyAAhqa33/fD3HPSen3PdnaumtH5m8sxPn8XRnzyTkdGZu6+6Hxt3D1toNjJASG0Mw//7TSOjE27YvnJ+MdfB58+8bkr1r94wwvV3reaWZWu5Y+W6Cfsx6Kq8X4bgrdWx9NkYaAYIDY1B+ha4YdPEG/fpWrdxhCP+9QyOO+HCnrXRiS+feyMPe+8pXLR4WU/bmcmzxEqDygAx4NZuGOE7v72FO+8b/xue7m+yjXOdh6zvWLmOR/zfU/iHb1/aszYuuHEZd6xczznX1jtZ1Yd+ciWbRpN/+u5lPWvjB5fcykHv+Tk/uOTWtr/vR7D0HIju2jQyyvd+t4Rblq2puytDzQAx4P71lD/yz9+7nBcff37dXZnxBuWf+NcvuJlNo8kPL11ad1dmhWYQ62UgG5C31qxx0q8X84/fvYynfuJXdXdlqBkgBtwv/nA7AIvvMYl300w/2nHHynVcdsvy/jQ2xeeiX4eMli5fyxVLVvSlrakqPxcz/b01CJrTvM/gc3OHggFCGkBP/OjpPP9z53HVbSvr7krt/uTjZ/Dc/zyXG+9eXXdXVJFharAZIDRr3LduI189f3FXzgeZzi7ptRtGWLlu47T70Inf3XRv7xuZ4nNR3jb0Yxf/72+d2l6ITg5tbRoZ5e5V66dUf6dtTGZkNPnmhTdz/V1Tu6xW6jYDhGaM0668Y8pjDgC89we/570//AOv+NIFXexVdYd+6Jc85v2/ZO2GkVr7UbfZ9O3yFV++gMd9+LRa9/h848Kbeef/XMExnzxrynWsWLuRH156K2s2bOpiz/pvUM5nmu1ikC5t66aIWAisWLFiBQsXLqy7O+P61dV38uoTL6q7G5I0cN5yzEN46zMOqrsbE1q5ciWLFi0CWJSZA3VM0j0QM9xXG4P5SJKqOeG8G2f0KKiDbl7dHdDEPvaCR/PeH/yeu1etZ04EcyKIYPPPCLjk5uUctMcObLvVHDaOJJlZlJ0TzI3glnvXEAEPWDSf0Uw2jSZBsRswgHWbRrjuzlU8Zp8d255xnySX3bKCA3dfwIJt5hIRzAkIgk2jo4wm3L1qPavXb+JBuy0gMwli87Hz0dEkAi5fsoJH7b2IuRGMZjEG3VZzg00jRaPX3rmKXRdszc7bb725jTkRzJ1TVLRy7UZuWraGg/bYoehX8++MYGNjNMPLliznkQ9YxDbz5ox5nuY0dnnecNdqtpob7L5wW4Kxv0+SFWs3cvXt93HofjsBNJ4n2GruHDJh48goV9y6ggN3W8B2W8/dvO6W1yNYunwtq9Zt4oG7bNd4/mDenOL3mbB24wh/WLqSQ/bZcfNrmAlz52yp58qlK9lz0bbstN3WbBwZJQK2njeX9RtHmBPBirUbuWvVeg7aYwGZRR82jY5urgfgsluW8+gI+eWlAAAbRElEQVR9FjEngnlz5zA3ir6MZvHcXXPHfSyavxW77bANm0aK1ygoXps5Eaxav4mb7lnNYQ/ciWj8HRs2jW7+h3zLsjUsXbGORfO34tD9dmz7/l1y71pGR3Pzc9Fq3cZR/rB0BYfutxNzSnuly7uoL1+yggfush2L5m+1+XUvu3vVBpat3sDD9txhzNu3WW7TaHL5khUcvO+ObDUnyMbvmmVHRpMb7lrNrgu2ZtcF2zCayWjCaKmdNRtGuGXZGh6196LNv2/W33zNrliygofuucPm57/5+YrGR+HW5WuZE8EDdpzfeE2D0cZzGVGcO3PdXas4eJ8di89XY/3m7wH+sHQl++60HdtuPXdM3c2yd6/ewMq1G9lv5+02/5003n8jWZzL8YelK3nMPovYeu6czWXKf+/1d65itx22YYdtt9r8/t5qbjAyWjxnK9du5OZla3n03gvH/I0Qm1/DS29ZzoG7LWDreXOYOyfITObOCTaNJiOjyW0r1jFvTrDnom03X0kxt/R5Xb9plCuXruRRey8a8/c3399z5wRXLl3JA3fZjm3mzWE0YU5suSojga3nzuFdz37Y5tdD3echjBl+CEOSNHt5CEOSJA0VA4QkSarMACFJkiozQEiSpMoMEJIkqTIDhCRJqswAIUmSKjNASJKkygwQkiSpMgOEJEmqzAAhSZIqM0BIkqTKDBCSJKkyA4QkSarMACFJkiqbV3cH6rZy5UBNvy5JmkUGeRs0zAFiZ4B999237n5IkrQzMFBpYpgDxLLGz32A++rsiDTAdgCW4OdImqrmZ2jZZAVnmmEOEE33ZeZApT5ppoiI5l0/R9IUlD5DA8eTKCVJUmUGCEmSVNkwB4j1wAcaPyVNjZ8jaXoG9jMUmVl3HyRJ0oAZ5j0QkiRpigwQkiSpMgOEJEmqzHEgKoiIbYAjgQcCuwP3ALcA52Tm6i61sTNwBMXAPAuB24AbgPMzc6QbbUjT5ftUmp6IeBTwKGBvYIRiMKlLMvP6LtU/FzgcOBDYC1jRaOO8zOzKoFUDeRJlRBwF/GqKq5+XmUdWbG8h8CHgWGCnNkVWA98D3pGZt0+lUxFxEPBx4DnA1m2K3Ab8N/DRzNwwlTak6fJ9qtkoIhZTfDGciodk5nUV2noF8M/Ao8cpcj7wwcw8ZSqdiYitgXcDr6UIDq02AD+h2F5dO5U2NrdlgJi0rcOA7wP7d1D8LuCvM/O0Kh1qvKGOB7bvoPglwAsyc3GVNqTp8n2q2aofASIitgW+Ary4gzoT+A/g7VlhIx0RBwD/AxzSQfHVwOsy8xud1t9qthzCGKV4wjuxqdNKI2I/4GfAHqXF9wI/pjh0sRfwbGDPxu92A34QEUdk5mUdtvFsijdV+XyUa4EzKMZGPxB4LjC/8btDgZ9GxOEOHax+8X2qIZIU25Qq5TtxAmPDQwKnApdR7M17PPAnjd8F8FaKjfx7O6k8IhZRbK8eVlq8hmJ7dQOwC3AMxWcVii8CJ0fEPZn5iw7/hrEyc+BuwFGNJ795O6oHbQRwYUs73wAWtJTbBvhUS7kbgW07aGMvitnXmuuNAm8D5rSU241ij0u5jW/W/Tp4G46b71Nvs/0GLC69Z0/qQf1vbvlc3AIc0qbcM4DlLWX/rMM2vtey3hnAri1l5gL/yJYv3dlob4+p/F1ehTG+F1EkwqbTgJdn5qpyocxcn5lvA04sLd4feEMHbbyHYia2pvdl5qcyc0z6zcy7gGcBV5UWvyQiDu2gDWm6fJ9KUxQR2zN2L8I64JjMvLS1bGaeCjyfsXs1PhaTzLgVEY8HXlhadCXwrMy8u6X+kcz8d+D9pcWLgHd28KfcjwFifO8p3R8F3piNCDeOtzN2Lvd3RMS4h4giYg/gb0qLrqc4Oa2tzFxHkWI3V9HSR6nrfJ9K0/Y6iqv2mv4tM68Zr3BmngV8rbToEODPJ2mj9TP25sycaGjsj1F8lpveEBG7TdLG/Rgg2oiIhwCPKS36RU5ykkxm3gt8s7RoD+ApE6zyfMaexf7fmblxkjbOAP5YWvTsRrqVesX3qTQ9f1W6PwJ8oYN1Pj9BHWNExALgT0uLrsrMCS8yaHyGv1RatA3FOUyVGCDae37L4+91uN53J6mn7HlTbKNcblvgmR2uJ02F71NpiiJid+CJpUW/zsylk62Xmb+hGLOh6TkT7NH+M4oA0NSL7VVbBoj2ntzy+NcdrncBRcJsmmgPRPlS0jsy84YO22jty0RtSNPl+1SauiMYu53tdFvSWnZn4JHjlJvS9iqLAavuLC2q/Bk1QLT38NL9tcDVnazUOMGyfKjjoe1OfomIB1CcuNJ0SYW+tZZ9eNtS0jT5PpWmrfV934vPULfa2DEi9hy3ZBuzJUC8PiLOiIglEbEmIu6MiCsj4hsR8fqI2LHTiiJiK+CA0qJbJjl5stXNpfvzaT84ycNaHt/cpsx47qAYSWy8uqRu8X2qYXRwRHwrIq6JiBWN2w0RcXpEvC8iDq5Q13Q+Q61lx/sMlZevZ+xehW610dZsCRAvBY6mGFN8PsX16A8HXkYxct5NEfHBRjiYzJ6MHWDrlop9WdLyeJ82ZfZuedxxG40wc+sEdUnd4vtUw+gQ4CXAQyjmeVlI8aXyaRSXP14aET+LiAd3UNeUP0N0ti0BeEB5nYpfeDtto63ZEiAms5DiOtyzOrhUZUHL41VtS43vvknq63Yb8xpDpErd5vtUau9ZwG8j4jmTlJvOZ2jSbUlEzKcYHGoq9XfUxkQGPUCcTzEAxlEUew62oRjw5iDg1cB5LeUPB344yT+y1idwXcU+tZbvJED0og1punyfapjcSnH55AuAB1NsS7amGIn1WRSXX5bHVlgEfC8insj4pvMZmvHbkkGdC+Na4FGZ+Yc2v9vQ+P21wEkR8UqKwxjN0HA4xd6Id49Td2u4qDqjYOvgHfPblOlHG9J0+T7VsHgNcFZmtpsr6XbgFOCUiPh3ismqmjNpbgt8KyIemu1nn53OZ2jGb0umvAciIhZHRPbw9o7x2s7MW8cJD+3KfoVib0TZWyY4lNGayNpNWTyRbVoer62pDWm6fJ9qKGTm6eOEh9Zy1wFPZ+zJh/szdrTWsul8hmb8tmTQD2F0JDO/BZRnG9ue8Ufdaj2GVPW4bWv5dsek+tGGNF2+T6UWmXkn8C8ti186TvHpfIZm/LZkKAJEw5dbHh8zTrnWJ3CHtqXG11q+kxd9Om1sasw/IHWb71Opve8xdu6jwyNiuzblpvMZmnRbkplrGTt4YS+2V+OazjkQL6J62qlicZfrO7/lcbvxGaA43rWJLc9NpctagH1bHrdeJgNjL2+r1EZjYKrypUGtdUnd4vtUaiMzN0XERWz5IjqP4nLK1jmT2n2GOr2Us5NtCcDSUtm9IyIqXMrZaRttTTlAZOZvp7puTVoH19i1XaHM3BgRN1BcyQGw7zRekDXATW3KXNXyeLww084ejD3O1VqX1C2+T6XxtdumtAaIdp+h1i+z42nduI/3GbqqVHYbis/e7V1uo61hOoTRuntpot2p5SdxPh2OzhURO1AMPtJ0TbvgkZm3AStKiw7tpP6Gw1oe/7FtKWmafJ9KE+pkm9K6Qe7FZ2g6bZTLLs/MOyqsO1QB4kEtjyca7vPclsd/0mEbT2Tsc3p2h23sHhEHdthGa18makOaLt+nUnudbFN+DYyWHne6LYFiyIGmZcB4Vx5OaXvVGElz99Kiyp/RYQoQz255fOkEZX/Y8vhFHbbROmd7az3daKNcbh3wyw7Xk6bC96nUIiL2BR5VWnQncFtrucYVG78pLTq8MUndZPUfzthzjn46wWWmpzB2PIdebK/aGooAERGLgL9vWfyLdmUBMvNa4LLSomdONu55ROxEMX560x1MnOh+xNhBP1472VwdEfE04KGlRT/LzNUTrSNNk+9T6f7eC5RnWv7lBOfJfbd0fy7w+g7qf+MEdYzRmAX6lNKih0XE0RNV3vgMv6a0aD3w4w76NcbABYiIOHCcy2XGK78t8B2KCbaaLgPOmGTVD5fuzwH+q93U3CWfZOzUxx+faGCSxrGmL5YWHQiMO3hW4+/4f+UqWvoodZ3vU81mEbF1RDx08pJj1nk18NrSogQ+M8EqX2Ts4Y1/joiDxiscEU8FXlFadCnwk0m69ZGWx/8ZEa2DRJW9k+Kz3HR8Zt41SRv3l5kDdQP+geLb/fuAgyYp+xSK+c6zdBsBjumgnQAubFn3G8CClnLbAJ9qKXcjsG0HbTyA4lri5nqjwNuAOS3ldgN+1dLGN+t+LbwNx833qbfZegN2pLhs/5vAM4F5E5TdE/hcy/s7gZM6aOfNLevcDBzSptzTgeUtZf+sw7/ley3rnQHs2lJmDvD2xme4WW45sMdUnr9oVDowIuIfgE+XFi2mSGg3U5wxPo9i8pMjGHtFRNObMvPzHba1H3ARY080uZdit+4SijfUsxvtNa0GjsjM8iGQidp4TqO+8t6ga4HTKU6ceTDFqJnlMcqvBA7PzPJAJlLP+D7VbBQRO1L8T29aSbE9uaqxfAOwE3Aw8CTuP1T0OcAzMrN1Tol2bX2TsSNWJnAqxR7xrYAncP8TID+Sme+p8Lf8hrGHD9dQfG5vAHahCCjlPQ8jwHMyc9xD+hO2OQsCRKeWAX+Tmf9bsb3HUiS7/Tsofjfw15l5asU2jqWY8KuTQzOXAn+ZmYurtCFNl+9TzTZtAkQV/wW8PYvRIDtpa1vgZO5/8mI7zcMib8sKG+mIeBDFZF8Hd1B8NfD6zPx6p/W3GrhzIIAzgROA6zssfyPwLorDHZXCA0Bm/g44hOK47nhvtDUUb4xHVw0PjTa+SnHN7w+AjeMUuw34IPBE/ymrDr5PNQutAT5KcbnlpHsRKIZ6/hrw+Mz8207DA0BmrsvMFwPHAVdMUPQ3wLMz861VwkOjjRsohhP4EOMPJrUR+F/gsOmEBxjAPRBljasrHkkxutceFJNkjVBs6O8ALsrMrg2h2zgp5cmN9nan2KtxC3B2FmfCdqONXSgOv+wDLKR4E9wAnJeZIxOtK/WL71PNNhExj2L3/4FseV/Pozg0fi/FOAyXd+v9HRGPprgUdG+K7datwMVZzPjZjfrnUnxGH0RxuH0lxaH38zLznq60McgBQpIk1WMQD2FIkqSaGSAkSVJlBghJklSZAUKSJFVmgJAkSZUZICRJUmUGCEmSVJkBQpIkVWaAkCRJlRkgJElSZQYISZJUmQFCkiRVZoCQJEmVGSA0kCJi/4jIad4OqfvvkKRBZYCQJEmVzau7A1IXjVQsnz3phSQNAQOEZouzMvOoujshScPCQxiSJKkyA4QkSarMACFJkirzHAipQxExH3gysA+wB7AG+ElmXj/JenOBxwMPAXYH5gJ3AVcBF2Vm1ZM/y3VvCxwNHADsANwGXAv8JjMH5iTRiAjgYOCRwG7AthTP0fXArzNzQ5famUfxGj6I4rVY0Wjj7MxcO8265wOHAw8EdqX4/7qc4vW4ODOXTad+acbJTG/eBu4G7E9xFUXzdmYX6ty2pc53NJbvAnwJWNny+wTeMEF9ewGfA5a1Wa95WwZ8BNixYl+3Az4xTp+SYqP4ulL520u/O36Cer9VKvfHCv15Q0v7e3a43iLgoxTBZ7znaBXweWCvDuu8399KEdrePUE7qxv9mD+F982TgB8D6yb4G0aAC4C/BbYprbug5TX88RTab33un1PnZ9Pb8Nw8hCFNICIeD1wOvIbiG36n670CuI5ig7HTBEV3At4FXBERB3dY9z7ApcA/TtCnBwFfiIhvNPaAzDgR8XTgBuCdwJ4TFN0eeCNwZUQcM4V2dgHOBD48QTvbNfrxi4jYvsN6t4mIE4HzgT8Htpmg+BzgCRSB8oDmwsxcBZxcKvfsiNivk/ZLXl+6fxPw84rrS1PiIQxpfHsCPwAe0Hh8GXAecA/FLuon0mYsiYj4R4q9A2U3NNa9leLb6D7A04G9G7/fBzg7Ip6QmVeP16GI2BE4g+JwSNMocA5wMbAWOBB4FrAQeBnF3ogZJSJeCnyVsf+DllL8HTcB6yn24BwFPLjx+x2Bn0fE0zPz7A6b2gr4H+DIxuNrgLMo9lJsT3HI4fBS+ScD/wq8eZL+zwdOBY5o+dWdwK+AWyhei52BR1EcwtpunOo+B7ypcX8O8FrgvRP/WZv78SSgPKLqFzNztJN1pWmrexeIN29TudGfQxibGj9vAJ48zjpbtzx+OkVAaNZxLfCn46w7j2LDUd71fTkwb4I+frmlj38ADm5TbgfgJLbsPt9QWqfWQxgUG9Q1pbK3Ay8F5rYpG8CLgXtL5W9lgkM+jD2Esb7x8w7gueOUfxZwX2mdEWDfSf7ekxj7994FvBKYM075+cBfUYTIh7X5/RmlupZO9B5oWe/E0nobJnrevXnr9q32DnjzNpVbmwDR3OB3crt7nDpbA0Rzw7N3h33aCri5tO4VwM4drPf8ljb/epxyj2kpd/NkGwyK3eOtf1PdAeI3pXJLgP07qP8JjA1a75qg7O0tfVkOHDRJ/a9tWecdE5R9RkvZpcBDKjxX0WbZC1vqfGEH9ezI2CD23V5+5rx5a715DoRmk7kd3qocuvunzLy1w7IvB/Zt3E/g2OzgzPvM/CHww9KiN45T9PUtj9+embdPUv3fA3dP1od+iYijKA79NP1tZi6ebL3MvBA4vrRovOeonXdm5jWTlDmJ4oTWpsPHKQfFuRJlr8zMazvtTGbe77AXxetffp+9oYOqXkmxZ6Pp+PEKSr1ggJDGdy/w7QrljyvdPzszL62wbrmdJzaOsbf6y9L9pcD3J6s0M5cDX6nQj14rP0eLKa5e6FT5OdonIh48bsktVlPs5p9QZm6kOBmy6eHtykXEHhSXzTadm5mndtCPydrfBHyhtOiYDv6+15XuX0txGETqGwOEZouzMjM6vO3YYZ3nZ+b6TgpGxNYUl/M1nVOx/+VvsFtRjIdQrn8/ipMKm36WnZ8s96OKfemlp5bunzvOt/HxtH7L72Q69gszc12H9S8u3R/vypmjWh5/s8O6O/FFYGPjfnD/PU6bRcRTgEeUFh1f8bmUps0AIY3vjxXKPoyxu5PfFRGbOr1RnBdQtkvL49ZvxJdV6FuVPSE9ExELKS4vbXp5xeeo9XBN63PUTqeHn6DYW9G0YJwyj2p53Pq6TVnjcNT/lBa9KiLGuzS0fIhjHcUhGKmvDBDS+JZXKLtry+M5dH5ORvNWtqjlces34js77VhmrqTYyNSt9TkKuvsctbN68iKblb/BxzhlWkPL0gr1d+Jzpfu7Ai9qLRARuwIvKC36bifn2kjdZoCQxrdx8iKbdXpYpFOtn83Wb8RVNoxTKd8LvX6O+qF14K5V3aw8M8+huJS3qd3JlK9m7KBVnjypWhggpO5Y0/L42ArnZLS7faulvtYNVUejJU6jfC+0PkfvneZz9PEa/oaVLY/HO9QxHZ8v3T8yIjafD9OYM6R88uQVmfnrHvRBmpQBQuqO1kslD+xy/fe2PN690xUb5x5s22HxTnbjt9PJhrTXz1E/3NPyeO+2pabnaxSTfDWV90I8nS0jc4J7H1QjA4TUHddQjGDY9NTxCk7RVS2PO5o3Ywply4c6xht6uZ0HTF6Eexh77ka3n6N+uKLl8RPblpqGzFzN2Etvj42I5mtRDhOrKcKGVAsDhNQFjRMVLyotOjIi9h2v/BTqv5liJsmmZ0VEp5/f51VoqrynY88JrgJo9ZTJCjQuMyyPVXBAYy6HQXJmy+O/7lE75cMYi4CXRcSejH0tv95430m1MEBI3fON0v2tgA91uf4flO7vzdiBpdqKiEUUIxZ26srS/XnAn3TQxhOAx3ZY/zdaHn+0QhCqXWbeRTGJVtMREfHMHrRzNXB6adEbgL9h7CiqHr5QrQbmgysNgC8y9rK+V0bE31epICJ2jIjDxvl16wbjUxEx2bkQ/wHsVqELrSfk/cNEhSNiAcUEXx3JzB9TzBradDTwicbJgR2JiPkRMdFQ073WevLmSR2OiglsPhGyE+VLOh9HMX1704WZeUmnbUq9YICQuqQx4uFrKKbXbvpMRJwUEQ8cb70oHB4Rn6WYIOvF49R/OWOHZd4POCMiHt2mzh0i4svAqxr96eiS1MY33wtLi54XER+MiNYxGIiIxwBnUwyutKGT+htew9grMt4G/Lh8tUE7EXFwRHyUYrrvt1Ror6sy8wzGvg57Ab+OiGPH25sSEdtGxAsj4lzgoR029SOKacGbyuNeuPdBtasyqZCkSWTmKRHxFuCzbLmK4ZXAKyLiYuC3FCcTzqEYF+Eg4DBg5w6beBtwJPCQxuNHApdGxFnAJRQDRj2IYorq5gbnoxSzTe7RYRvvZuxu+vdSjBp5CsWVFDsCj6cYujsoQs8JwPs7qTwzL42IV1DM/Ll1Y/FzgGdHxO8pRne8iyL47Nj4ew4D9uyw//3wJoog0DzEsxvFzKefiIgzKDb86yhe10dQzCZa6ZLPzByJiC8AH2751XKK506qlQFC6rLM/M+IuJFig9IMBnMpNrqP76CKceffyMzlEfE0ipMRmyFiDsWhgKPbrPJtig37azvqfNHGaRHxXsaew/Eg4G/bFL8JeC5wRKf1N9r438Z8Dt+h2JMCRRh5dOM2mY7mKOmVzFwbEccAX6KYhbVpD+BlXWzqi8D/ZUvQAjg5M9d2sQ1pSjyEIfVAZv4UOIDi2/yNHayymGJjcTSTfJPPzCXAocAnGX8kxJuAN2XmSzNzZJwyE7XxYeAljJ1gqmwtxW78QzOz9dLGTtu4gOJb/JsYe/LmeG6nuGzxucD/mUqb3ZSZ6zLzFRSXo54GbJqg+AhwHkWQu6FCG3cydm8QePhCM0Q4gZvUexGxP8Xeh90o5rXYQDGq4Y3AVZl5y7grT1zvfOBpFGFlAcWlntdSzCSapXK3s+UQxhcys90Qye3qD4orLA6lmJvhPopDFmdl5oqJ1q2qcZnikxr93JniEMbKRnt/zMzru9letzUG7DqS4gqZXSn6v5zi9bi4MbV61Tq3ppgQrDmPyFmZeVRXOixNkwFCGgJTDRCqV0S8jLGXvr6szTDnUi08hCFJM1f5apPbgO/X1RGplQFCkmagiPgLxg6V/fnMrDJDrNRTXoUhSTNIY3Cu5wH/WVq8jOLSYGnGMEBIUs0i4ulsGaq83dTr/+K8F5ppDBCSVL95tA8OAP+dmV/qZ2ekThggJGlmSYpZUX9HER6+V3N/pLa8jFOSJFXmVRiSJKkyA4QkSarMACFJkiozQEiSpMoMEJIkqTIDhCRJqswAIUmSKjNASJKkyv4/6cj2W5lpWJQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f5540bc0c18>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "ax.set_xlim(-500, 500)\n",
    "ax.set_xlabel('Frequency')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "\n",
    "plt.plot(xf_3, np.abs(yf_3))\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_low_f.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [],
   "source": [
    "yf_3 = np.append(np.append(yf_3[:int(len(yf_3)/2)],[0] * (len(yf)-len(yf_3))),yf_3[int(len(yf_3)/2):])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_psd_3 = np.abs(yf_3) ** 2\n",
    "df_psd = np.abs(yf) ** 2\n",
    "yf_3 = yf_3 * (sum(np.abs(df_psd)) ** 0.5) / (sum(np.abs(df_psd_3)) ** 0.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [],
   "source": [
    "original = sp.fftpack.ifft(yf_3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 66,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3/dist-packages/numpy/core/numeric.py:583: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order, subok=True)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f5540b93080>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "ax.set_xlim(0, 2000)\n",
    "#ax.set_ylim(min(original), max(original))\n",
    "ax.set_xlabel('Time')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "ax.scatter(range(len(original[:2000])),original[:2000])\n",
    "ax.plot(range(len(normalized_tone[:2000])),normalized_tone[:2000],'r.-')\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_nyquist_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## go even further below nyquist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import signal\n",
    "normalized_tone_sampled = signal.resample(normalized_tone, 6000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f5540b18470>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(normalized_tone[:100])\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('toy_vlow_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 69,
   "metadata": {},
   "outputs": [],
   "source": [
    "import datetime\n",
    "import numpy as np\n",
    "import scipy as sp\n",
    "import scipy.fftpack\n",
    "import pandas as pd\n",
    "df_fft = scipy.fftpack.fft(normalized_tone_sampled)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "yf_4 = sp.fftpack.fft(normalized_tone_sampled)\n",
    "xf_4 = sp.fftpack.fftfreq(6000, 1 / 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f5540b4fd68>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "ax.set_xlim(-500, 500)\n",
    "ax.set_xlabel('Frequency')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "\n",
    "plt.plot(xf_4, np.abs(yf_4))\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "\n",
    "plt.savefig('toy_vlow_f.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [],
   "source": [
    "yf_4 = np.append(np.append(yf_4[:int(len(yf_4)/2)],[0] * (len(yf)-len(yf_4))),yf_4[int(len(yf_4)/2):])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [],
   "source": [
    "df_psd_4 = np.abs(yf_4) ** 2\n",
    "df_psd = np.abs(yf) ** 2\n",
    "yf_4 = yf_4 * (sum(np.abs(df_psd)) ** 0.5) / (sum(np.abs(df_psd_4)) ** 0.5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [],
   "source": [
    "original = sp.fftpack.ifft(yf_4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/usr/lib/python3/dist-packages/matplotlib/transforms.py:963: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  self._points[:, 1] = interval\n",
      "/usr/lib/python3/dist-packages/numpy/core/numeric.py:583: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order, subok=True)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f553b77f5f8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "ax.set_xlim(0, 2000)\n",
    "ax.set_ylim(min(original), max(original))\n",
    "ax.set_xlabel('Time')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "ax.scatter(range(len(original[:2000])),original[:2000])\n",
    "ax.plot(normalized_tone[:2000],'r.-')\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_nyquist_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## "
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/background_nyquist/toy_example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASwAAAESCAYAAABHDeioAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAA9hAAAPYQGoP6dpAABlV0lEQVR4nO29e5RdVZU3Os+rTiUhKZR0Xk2AgBIQ0I5BSXIN0GIngjLaxs+G9n6IQ7FFmhZI89Ei4wraXwsijVyvAgPkZWMP/ewAVy8MJf2ZAC2JAiYKEtN0A0kkKUIiVOVZdR77/nFq7zPXWvO1T51zKpXac4yMVJ1aZ+0112OuOX/zt9bORVEUQSaZZJLJOJD8WDcgk0wyycQqmcHKJJNMxo1kBiuTTDIZN5IZrEwyyWTcSGawMskkk3EjmcHKJJNMxo1kBiuTTDIZN1Ic6wa0W+r1Omzbtg2mTp0KuVxurJuTSSaZeBJFEezevRvmzJkD+Xw6n+mQM1jbtm2DuXPnjnUzMskkE0W2bt0KRx55ZKrvHHIGa+rUqQDQ6Ixp06aNcWsyySQTXwYHB2Hu3LnJWk0jh5zBisPAadOmZQYrk0wOYmkFsslA90wyyWTcSGawMskkk3EjmcHKJJNMxo1kBiuTTDIZN9JRg/XEE0/AueeeC3PmzIFcLgcPP/yw+p3HH38cFi5cCL29vXDsscfCHXfc0ckmZpJJJuNIOmqw9u7dC+9617vgW9/6lqn8yy+/DOeccw4sXboU1q9fD1/84hfh85//PKxcubKTzcwkk0zGi0RdEgCIHnroIbHM1VdfHZ1wwgnOZ5/97GejRYsWmZ8zMDAQAUA0MDCQqn2bd+6NKtWaWm6oUou27NprqvPVN/ZF+4erarlarR69/PoeU507dx+I3tw7rJar1+vRS6/vier1ulp294FK9NrAftPzX9m5x9RPByrVaOsfbP30e2M/VVP0047BA9Gb+9rbT4P7h6PXBu39VK3pde4ftvfT1j/sjQ5UbP30yk5bP702uD8a3N/eftKk1TUaRVF0UGFYa9euhWXLljmfLV++HJ555hmoVCrkd4aGhmBwcND5l1b+98bX4PSvr4bPf3+9WvbT9z8Np399Nax7aZdYblP/blh602r46O1PqXV+6UfPw5k3r4EfPrNVLPfmvmE4/abV8P5/WgMHKjWx7HeefBn+9OY1cMuq/xDL1eoRLP/GE/C+m1bDtjf3i2V/8nw/nPH1NbDif/1aLAcAcNE9v4SlN62GZzf/QSz3/KsDsPRrP4Pz71yn1vnFB5+DM29eA//vhlfFcjv3DMHSm34GH7jlcRiu1sWyt635L/jTm9fA//Oz/xTLVWp1+LNbnoDTb1oNOwYPiGV//OttcMbX18DV//obsRwAwP/5nV/A6Tethl9vfVMst2Hrm7D0ptXw37/zC7XO//HDX8MZX18Dj/xmu1hux+ABWPq11bDsG09AtSb30//9v1+EP715Ddzx+Evq8zspB5XB6u/vh5kzZzqfzZw5E6rVKuzcuZP8zg033AB9fX3Jv1aO5TzyXGNgH32uXywXRRE8+eJOiCKA/+8328Syv3x5F9TqEfx22yAMHqCNbSwPrNsCAADfXbtZLPfC9kHYO1yDXXuH4T937BHL3vfUKwAA6kJ8bfAAvPrmfhiu1mH9ljfFsj/+dUPnH/1a1r1ej2DdS3+AKGoYOUnW/tcuqEcAv976pmqEfzBi0B9YJ/fTb7cNwoFKHV7fPQSv7Norlr3n318GAIBvKf207c390D94AA5U6rBBMS4Pr28Y1JW/+r1Yrlqrw7Ob34B6BPBvG18Tyz75H69DFAE8/cobUFGMy4Mjz//+01vEcs+9OgBD1TpsHzgAW/6wTyx71xMNQ3XbGrmfOi0HlcECCNmv0cg7MjhW7DXXXAMDAwPJv61bZS+Fkp17hpOfpR35jX0VUzkAgB27h5o/Dw6x5SL0DpA/7B1mywEAvPpG0wPasVve5V9VvKVYfo/qfF2psx95FrU6/+4SrPuQ0k8796Tvpzf3yRsA7qfXFG9o10ifDytG4PdO3/PtBHD7PhLe8bJ9oNm2/cOysd6F5gbuM1/wuAzul/spjU57R9q3+0BVLNdpOagM1qxZs6C/392Rd+zYAcViEY444gjyO+VyOTmG0+pxnApaVJLRwBNFGzhcdpcwwfCC1g6uY8OKfx6N4HZqdbpGw9ZPbyjGxdFpL99Pu4ea/V3Iy0c63L5vfz+lqRO3W6rzD0J/ArjzUnr+ADJS2tGXTvRTp+WgMliLFy+GVatWOZ899thjcOqpp0KpVOrYc/ehUGTPEL/A9qDJt0eYiAAAe4dwnXzZvehv2gvX9g2j56fY6eqCN7Q3hU4HKk3jatVpjxIOW3Xah/pT84b2ojolg5FG3PGUdcJejqgT8qq08cT9JG2WuO+1ENuqk+Qldls6arD27NkDGzZsgA0bNgBAg7awYcMG2LKlEVtfc8018IlPfCIpf8kll8DmzZthxYoVsHHjRrjnnnvg7rvvhquuuqqTzYR9zqLlB3mf0QgB2A0BnrRaWIDr2SvU6U+wfcLETWOwHONi1Gmv0J8AzVDDb0tYzqa7/3eprI8FDVWt/STrtM+okzOew5pO6fsp3XjyOuGNCkCGAzotHTVYzzzzDCxYsAAWLFgAAAArVqyABQsWwJe+9CUAANi+fXtivAAA5s2bB48++iisWbMG/uRP/gT+4R/+Ab75zW/CRz/60U420/MIjJNB2RGtEwf/TfMGrAZzv2egZJ3suzye1FLZNDrtNZZ1jZBiMIzt3DeUpp/shsCqfxqP2fp8q2fv/92qu6XeTkpHr5c588wzRXfyvvvuCz4744wz4Fe/+lUHWxWKs2jNi6Y9OyKetMPVOlRqdSgV6H1kTwuTVi9r3+VxW6Wy+zrgDfkLsV6PIM9gWdbQ3ddh71ANjjhsdO0EsOu/pwMee7p2ojkqjKdfz96hKvRN6hxEI8lBhWGNlVhDHatha5S1udu+cRGNm3Ey7gsWohFHEcrV65FX1qZTqkWTQicpzG21znaMfWPTaW7S9vFsT5iJdarUohRhrn0D1Ma0kzLhDZY/wfxwCgueYPsUvAmHG/uMOyKAuzCCss6OyJfzJ5919/RDJCy+gbDqpGMzuKxdJ/H5w7Zx8o2ub8C450nlQm/EOp728E2cI75O4vPx2KfYAJW530mZ8AbLH4whI0BdrUci+IjLSlktf/AlfpdTp1DOX6RincO2dvoT2qrTcLUuwgJ7h1vTSeJ34X6SygU6CWWxcbP2J4DST8bxjCLXu23X862ZV3+z0DiInZQJb7D8wRAXQrBoaOMWRZEzcaT0sm8w5bI1Uzl/l/ezPG5ZY52e7lad6hE4HiyWWj1y2pZGJznUqdnK+ToJZfc542k3rNZ+GhIM+1C17myOcj/Zn7+3Azp1Wia8wfI7X/KwwrL0IFdqEWDnSzKCQZ3GsnI5e7reXqdNd7Is83z/c+n5/t+kBYbrTdVOY1lrfzbKphknuqzfrvbNpzoq1x6dOi0T3mD5nS8Nhu8Kc2V991paCEGdgsHEZcV2BvwiW1nrs9U6rf2Uos404zRUtS3EVDrVjH0fjOfo+2moZtsA/HameX66dmYe1piJPxiSu+tPBq5smgEOnm9cDG1biC0bwRSLxmqwUhnM9ht2cexbXNxSmBkaYeN8apNxMRvhFEaw05IZrLH2HILJIEzwWmuLxmoIqvWIvWZkVP3EPL8T3m0URa17Qyk2CxZvSuPhGMuOZgPkdKp5SaN2bYCdlsxgpQmfWtwRrTu39PwoilJ4WHbMoVVvSNLJijel8nD8sIgpW61HzpnMdH1vKyslEtLVaQv1RjNHrVGAjAnax6nTMuENln+eLF1IyC3EFAbDOBn8BZJu5x69wRydN2QNnbvr3VrHkypr36zSjP3oN4uWw/HMwxofMjrgt3uhzug8wTYYl9GEOu0wLkYcJ004bB1PumwbDEE3+ombo2k21RT4ZadlwhusNJM2ON0v0BqsdVonbcX7fLhWZ6+NGY2X0Q4cJbwFwWqEpTptfWp9NkA6MLt1nYQ6qzadUoHurY6npHvmYR08MpoMDJcBGl1YYPNwAKQ0eOsYWld1StH3VlzML5cmkSBl9FrHhkZPQQjGsxPtFBIJabDGTktmsEYGo1RonPy3TIa4rLZ79YzcumDBkJI6lbCgB93koO3IWp04o9ZsK/f8mlenrlNSp6KTqU6/nUro6vYT5w3V3DoZ3au1ekIE1vvJ1ve4rKqTcd7RdcqeYFxnZEgkaHV2QzKDNdL5U8qNm3aqzKABNAf5sJGy3MsA4oVwWG9cbvR1xpNkUk8B4ptvufNfsU5xnVw5nFFrtlWe4M12CjrFz4/rVID8pJ3i4nb7dFhZXHG5RluVfjLqnqasNp4ASH+rToY6k+dr7fTqNJVVxrMbMuENVjxIU3rkxQ0QGjdtgCf3FMRybll5MiS7XDGf3JfFGY34edY6cVs5/eNnJXUaFo2mf9BOgxHU6ozL9RbzqmFv6lRwfufqTPN8Uz+NGOGkTg6/9PrJMkeb42mbI1Jbh4zj2Q2Z8AYr1e4VGyxlgQ155RqejIwPTCkXkrJSuZ5CPnHNNWxG9QTRAknaquiUxnNI+klJDsR1Vuu6EWy2U/ZwsGHndArHU+6nXA6gt6QYN388Dd51c57IzzfV6c89xWOfnMJj18azG5IZrHjgyvEuZ5gMZdsuG5drlFUWjRK+uR5WTn5+SiOYzwH0Gj2Hpu4p+knBUXCdrGE3Ph/3U0/iicqLVhvPuBzeLPR+SuOxy95Qs5/s3q11jqYy7Mp4dkMmvMGK3V3LLj9knDj+BBPL+p6LAXQvjkywYca4BovGEmbmFSNoDIcxkG8Nnd1+ap9hL5oNu+wxu16brZ80TxQD+VOMY9+co5FKaVF16sDYd0MmvMEKYn4po2bFBzwXGkBfNFa8J5XnoIU6KMyMd1l+l6+Z6qwhIN8aaln6KV54UzRcjtKJNeyuTjzW1fi87OCHGoYle+zYkGj9NOTVCQBQ4cJHIybr9FNR1snHeSXvutMy4Q1WxbjL4rCqmVHUjVCMD1g9Bw4fGHJc+NxIm6w7orbLFpJJq+FiVm8kTVnsYWkY2hTkZUjtxIbd2k+a7tgIWnXSnu2Wtc2RRlttZVWdigbDniIk7bRMeIMVgJSGCWYFsxvutm1HVkNCtCOqIWES5tpwjHKKsMBap6Us5TnwoV7NqVMPCQvmkPCwFLiYWqeRqhEfjcnlACb15MWyPlXC9nybTnjstbmvjWc3JDNYhOdAAb9uajsFPmCc4FoanKY1KHUasTZnl1U8B7XOkWfnnYyarpMKZvvPb0tImE6nNOG4eY4U7OM5yWLYvX5SQ8KiHhKG/ZSFhGMm/i4LQA9IXK6Qz0FvSZm0JD4g3590mJbRcxaNMSQ08otwO9WQsEfO6A2RhlV+fqmAwlwjeVLrJ4w36Z6DgiERhl0LCZvjaTeCqk4OpSUsi++4OswYEpYMhj0NpaXTkhksb0cEoCdZKztiqZiHohASukC+ltFrHiOxhoRWHKNUzKkhoY8hAdALrHnkw5KlG9GpiHQiyuKMmpW4WSrkUni3NsNu0ikhgyoeuxPi55zntPp8muCqYKKFPBS1kNCYGOqGTHiD5XNxAOjMzhCxI1o8lx5hgjmZIg0baiG13swU6ZPW6g1pGT3KwzFhaEJZB8jXDDsV5mqG3RqOp+JhKR57mhCf9PBkg2XWqZiHHmNImGUJDwKJB2kSWojULl9J4TnE7rqLD4SDjHe0yT1yqBN/v+E5yKFOcuREMYLx90uFPJSKik51t078HKdc0k45fHHL5pphLlEWP2eyEjrjcdKyqWE/cRlie0iY9JPisVdQP2nETVcn/vmY6jBJ8YacsVcMe+yhJ32feVhjJ/HAa7tnjA1gg8HyVkYmQzEvl3UWosIDiydzEbeTm2B1mwtfJRaNRHQEAJhUwgaL0CnWHYVkLL9ppE+L+aZh50LCWDqhk86Bi9uZUw27fz4RgB6n+NnFQk712ijDTpWtonb2KNhp1dkAFZ3qrk6cx94NmfAGq1pvDnJR3OUbg1nI59SQMDZuRYQPSEYQoGkIeELmyI6I2skZgtpIu+IsHevhJO3MmT2HYkEOSRPDnm/iUqpOhZypnwpoA2ANOxrPkmrY3X6SyLAA8XjadOotyRk9t5/k8cR9L/VpldgsNI+5WNCTEzVjP3VDMoNVw4PM7/JND8sQPpE7He855HIA5ZJsMCrJotU9h9jLiY3gcI1+q3Ciex55Q5qHpxiCNIY9/lzTqUIYLM1rKhg8vHjRapsF7ier54L7dNQ61euobDxOfDhezOd1w+6MPT+eUdTMPGr91A2Z8AarVg8HWQrfCvmcusu6O52EYTV32SaOIe9yJRRCcJ5TjcRR+Odj3bldtkqFuURZ7I1ohr2GPLyeIq9T7DGW8hi/k70mrU/xQtQyelbvMiwrURCa3qV1PDX8kvKYtX5qjD1v2PH3E5w1CwnHTirIw5KA3xoVahh2WSnUqRJGULu/qKCEhFEUJe2K+WL887E3YguftHDD1d12Rg33E5nwIDwMjjjqeiP6ZgHg4nKkYU+hU9WqEx57DetLxl7eVN1NxRgFFHJymIn6Lp5PnMfeDZnwBgsbIokLhMHkHmNGrZCXU8bVFHXSBjMsi9ebC5BLHpZ9gjuLhgpLUuBiFDYlJzx0Rn6N0EkK8QEAensUw47amYynwbBLY2/17HHZkjEkdPpTwfpw6E5t1NiT0wx7N2TCG6wkA6SByQQ+oKXBS8aQEBshLiR028lPMNz23h45o0eFhNzha2tI6OI9OeezsGzTEEkhIfYurZSONP2kGvYaHs+ROcKGzkSYLTzfCd9UrM8YEqYeTyEkRG3CR4PGKiyc8AaL8lykncYWFuBQzxIS4uwP5zkQYZHiOZTytiwl9i65HRnjTUUhLMM7txbm4vBNCp8or0ltp9FrA3AzepqH1Rx7Dg6whe6ud2nH+mSdWsgS5pWQEPVTuaifZey0THiD5YZl+sClCQkxv4he3OHOzWf0QuBV2xGdCS5k9DB+p3ORZKY/RUjU+knjtlFek3afvbZo8fe1kLi5WcnjmUYnii+m4ZcYIKfHkzDWWpZQ4R9Sc5Qr2w3JDBbeaYRdnkoZq/wmjA8IWTqMIwC4u39YVn4+DhWchShl9Jwwz4INSSEhxntsIWEBGQJzwqNOG3ZrcgR7OLmc5l3j8ZTZ83ZsiAjz0uCX4njqISHltZLtrPn9JB9S77RkBovEpqyhjrZ72YBfvMs2ni95LjYwN55gUlnSc1Gyb47nIoSEFqwPg8niLk+wwqNINuxFxcPDIT4AmLzWosEbosZU81zMCZeC7OFRuFiF89iJfpJoDfG9bprX3GnJDBaRBqd3mhYmGMamFJJlEbnb0qLR8B5MSIzbwD2/1koaXMHbXI9VNuwVI4aFvcuiE5bw46RhQ5iqAABiWSvWh7ldGobl4JcKLubQOhJMUvMumy9IJQ17jdBJwMUKhVxSntOpG5IZLIQlJEdzlPAtnmA1DXMoNCdYTQvJ8raQEB95ocphkmXchsb3JQ+rqROlexRFJA+LzFQR3iXVTvw5PnJC9Sn2RrDBkjJlJcQvEkmzI2US/bWMXp7XCT+nlG/eNkuXHdEJHwnjjsbUbDphj7mIPHZaf5tOGLtstIHXqRsyoQ0WXoh4l6ewBAxSxt4Ll9rGhqgQ757SLlfIQT6fS+5/J59PtpOYYGg3jtuAv0+1s5DPJzsotWjw5MQ6aXhT0k+q14ayqUI/4c2Ce77ruQjj6YWEBUM/OToJ+B1AwyOR9Kc2QJbWYJyjNaIcpxPu+0LB5rXFdXM6dUM6brBuu+02mDdvHvT29sLChQvhySefZMuuWbMGcrlc8O93v/tdR9rmUAAUL4PiTHG7DHWUQ8Rb4t1LeD5OWUs7MsZQ4jYAyMBvCXl4UrlEJ4OXgbERvp9CnSRPtJTPj2BzYbvCsjnRWOPNAgDQOEkZYlknP+FRFMa+5nhDfDsdndQoAHmiyGDRXivCGkVP0O+nQ9jD+sEPfgBXXHEFXHvttbB+/XpYunQpnH322bBlyxbxe5s2bYLt27cn/97+9rd3pH140Atop5E8nGIeeVjc2TO8e4k8LGaXJ8MShCGJ5TgPi38+9gYkYx3opBBHJX3w56pOAS4nhLnIwyyYMn95p24JF3PHkx/3uKxFJ7ccRynBWJ9AHEXeZQEZLHKc6uHYp5mjY3WJX0cN1i233AKf/vSn4eKLL4YTTzwRbr31Vpg7dy7cfvvt4vdmzJgBs2bNSv4VCgWxfKviYA6FvLgj14gJBuAehfHrLaKdzrJ7SQsRkwcLoifmeliWUAdfcSJ5A3EbpbKU7hoFQNep6Yk5OgkhjD6ebp1Fi5eRx+MpkywLebtO0hg5OiFDpHmXuVyzXgl018Y+xPpkXLLT0jGDNTw8DM8++ywsW7bM+XzZsmXw1FNPid9dsGABzJ49G8466yxYvXq1WHZoaAgGBwedf1bBC9EB05UQQgd+m7uSDPw2CYFx3fzzw4yeBJIm3ogAZpPYiOC1NMtK2VTkNY08ux4B+abitDolGT1hnNxbNXjjEvaTHj4WEJgtj6fLWSKNG0HyZEPn5PlosxglfkliaArWBSAncbohHTNYO3fuhFqtBjNnznQ+nzlzJvT395PfmT17Ntx5552wcuVKePDBB2H+/Plw1llnwRNPPME+54YbboC+vr7k39y5c81trPiYgzjAyAgpwG+NcM1pIN/1sBKAXiEaSi68D5LKXhvCkAxAesztEsNMAqDGn49Kp9hrFDE8vFnYvMu4PIAGB8hhbjieQvhYJ+ZInbveBmUULVGA77GLfaokmzwjKCVcuiFFvcjoJJfLOb9HURR8Fsv8+fNh/vz5ye+LFy+GrVu3ws033wynn346+Z1rrrkGVqxYkfw+ODhoNlrBQpQYv04KXl6I7hXJ+i7nc4FEF76QVzxBP9Thn+/gYkI7Kx6OIXsjTWwEH+UQqRoamO0/3+IRoH4yYX1GzylVEsWgU6kQUlrw/KrXowR20DAsn4LQ0KmmjqnFu4z7R6OqdFo65mFNnz4dCoVC4E3t2LEj8LokWbRoEbz44ovs38vlMkybNs35Z5VgIRoA6mI+BwVkcLXdS9qRWOBXAknRLktSANDOHbeBez6Fy4n6GHZZzBeTgF+fZGnxRnwcRTvyYsEES543JPaTAlBzWBs9nkh3YQP0M7SS7ti7xP/LY5+XvcZg7Hn9uyEdM1g9PT2wcOFCWLVqlfP5qlWrYMmSJeZ61q9fD7Nnz2538wCAAqgtRMMGZypei/5Ogy/Qw9kvaZeNJ6ycMm8usEKyy/GGrZR4WBLR0Ab8VmqMwRC8EZ8z5WMuPslSBLNr9KKRPLySUSdT5hEdPpa82wBrE/Am12OWDJZPlbAQR/1+kknDFqqGbwTHysPqaEi4YsUKuPDCC+HUU0+FxYsXw5133glbtmyBSy65BAAa4dyrr74K3/3udwEA4NZbb4VjjjkGTjrpJBgeHoYHHngAVq5cCStXruxI+/xJawnJCsjdHq7Wg4mDf3XdbYlfpO/yzkFhA+jtL0SJ34SPJZFZQh8XE+gf2HOJOVNRFC4w/JxCweY1hqGz7LnIVxR7RtiovwUX8z1mHfRGobNg2LWsMyYCA8gbIPbGJMMW4mK8weyGdNRgnX/++bBr1y74yle+Atu3b4eTTz4ZHn30UTj66KMBAGD79u0OJ2t4eBiuuuoqePXVV2HSpElw0kknwSOPPALnnHNOR9rHhQUSM7mEDMEwhIsBf9cFNA3hmwhmUxOMn7QlP8xUdnk5LKBxMTlL19SpUosCnQJul3Q0p8aEWgqtQTYY9vDJOfJiAOf9c5zW8QQIw0eXUpKX52jN9a6tYbYV52yUH9ssYcdB90svvRQuvfRS8m/33Xef8/vVV18NV199daeblAgHvFrCN864uMdY8uKO5E8w0+6tnNHzSZYWdx8f1JUIiS6YqxhMtCNXarXAEOAF3zhLaUlO6J4DdaBcDDMNYS51+Nk0niadmpnXaj0KdIoNWC7nHuiWryBy55P18PNocbFuyIQ+S+i78EXLzq0sWv8CPdEQeBNMArPxTtcS8Ct5jYjWUI9CzhRLcCWvrLFxgUKSpe5dNvtJ0r85ThaqhoVfhLE+K7cJANEvRK/R94TpDdBPeIhvYQqSE0Zag4J14eePVUg4oQ2WH+o0mcEUedI3LvRk9EFSCy4VTzDrzQ5pgF/LLusf5QiNMG0wZE/Q5Uz5OuEdHlNKtIQD1k30MDXQPTj8bOOhYfa4z5kKxzMFLsjoFHq3utcYbICC/m42VcflpLLdkIltsJisjnSUIi7DHQDGu2zD1dczfxZD4OzyptDRntHDb2Oh2up7l/LLFfyFyHiizNEY7e57rJt2PKV5O6YOJlsOdJcK+YAzRekUjqfkuSgeO2PYtPFstJfWqV6PILa12tGciocfNpn2hxitYTxIyIPSF2JcJrmSgwGT/ZCIvjaFIWQqvBkR+A0Oq+qcKew5UDqx3qVg2IOQMMCw6J3b4o1wXivH7ZJpDek4cCJnKjDWlvHU+snFTi2cqUCnmj+ezd8LClewxsznzMMaA/GxGQnQDHdk2nNKgNcgJBOOfCgpY/8CvTQX05nOs/megzdxfe/ScgBYSyQEuov8IneX5y4Q9EmWlrR+c5ykLCXGxQSD5Xu3KXTiMLRW2PPaHMW/Y53ECxEN3m03ZGIbLPbqDIk8qGFY/o4keTjxzu17GVLmUbkBIgXJEu/yzgWCfqaK4XbJl+3JOqWhFXDAM4f3xGXl8bR7DnbOFO1d2jAsWadwPIUNUBl7DNi72VRhPA34YTdkYhssBu+RSXnyxPGBV+t1II12xAuMNoJxW9McpSil2eUZnUIgXfBGPM+F4wL5IWFLTHsp4WEkWfpZOulYFmbPAxCcKca7JA1mAEdwY895l8JmlXh48ng2ni+/a5EfzwzD6rqErHCJY+MaIs4Q+Lus6SoYLyTkgPxGGY0zRWc+NVwM/8+RYRMjaNjlNR4YxxmiAXLGGxM9LPSyDAN+aDmk7t9WEXCmWO9SwPp8MFsB3a3XU+P/OVwsnwPIax67h4sd0jeOHuwSnLsTOVNMBoj1HPQdKeR20WXxIsZn9OoRz5kqGIyLlTPFe5e6Yef5RXSWUKIqaJwp3J58TjYYPoYmJicYb5DTycfFpFMGoXFh6B8e9cUynhytwcfFJE8wzSmDbsjENljBjqhn1DTgOQwzbaxs/L/mYYmcKe9SQNvtpCPPVzhTJT/UUDKPcXspnXz6g5SlS+4X8w+pM+FTqRDeuBlwphhvxJJw0T0sfzwlvEkep1ZelqEx7f17u6y3reL/KZ26IRPaYLGHjy1gMpf9SnF3VNoJFockEmcqmGDCjQHcOwy5Hdl0Ri7IftF1+uGoeLOBzy/iDLt/mB1ftMguWhnvAQhJpppOAdPcktHTQkIldGy0k56jPmeK54vxZFjLfO6GTGiD1corsUr+og0oAPRuTB9j8SeY7Dn4uyzWISnLANTSq83Doxy854LLydkvD8zmcDEfa1MwJPw/x4FLDn6Lht2WpcQkSw30Zy8FNCRHuDAzTRTA0U+4DaiJxxo2QMW77ZZMaIMVLFiBsxQYN4VfZGNl01k6jtZQJDyHkDNFLwR/IvokS1EnxrDKtwC4ngObeTRkM8NxorOU3FuKG22V+U0a0xyA6icum5resPOcKTpLJ781R/YEwyM8PMTgE4GlQ+rdkAltsEIujiEDoxws5bwRyy6bpJc5vGfk2ZgzFXoZfqjBeW3N37V7zUPvUgCzjUz7cOeWPFHaE/b7KTBCaCEGhiDAceTxBCAuReR0CtrJe9fh7aRyOC4di+L018YzrhPXkfye4Jcuzsm9kqzTMqENVuDhWDguCt7F7V4iyTPw8GSvCf/cKtEQfy849uEbzBS3JXCLRsObTOG4ckid073RVlondTwJD0sbe208cdvDQ+qt8/rMxFHPE8X9xF0gaKFqdEMmtMEKD+ryu0dwWFfhF/lUBfE2R3+CKXhP4zs2z4XPaCGSpbfT8t6IvhDD40acIfApJRLB1V00HGfKf7bEmQrDYZ09748pF76ZznGaybC0YTcdzeHG05+jTkioRQz8OHVDJrTBCsI88XI22nPgsBE/zKxHIWfK3+U5jo2Pd+Dv6FlKGm/y2c64zeFhWTp0tYSELGcqFcnSD58YY+09G+uknUhojidtWHO5RiiOy/obm89etxBsA+PGjKeFPc8lPALv0guxMQVEixjG+sbRCW2wwtdHpfEcuB2ZDjNxHbGwC5HLaGEPiwshGByF4ww1nit7GVzoLL0NRmPPS7iYn1oPmPYqBaA5rXkMj8bF2JDM2SwUqoYp80nTGqyUklRXwShHraS2BhFDliUcOwnJe/SOBMAbN55F7JZr/M3bkX2vjQE0/V2u8TPtOTUPq8osZhyOxu+JZL0MJnSmOVNcSOh7I77B4IFf3nOQMSxcVgOTOfzSDx3dsv54MnwtA8GWSzr4N5PidvqGnTuao40nAPIG1YiBN8LdkMxgQbjLyVfBuBwf9miOB5LiOmIxn5HzdjlclsfQNA8r9No0pn1wna8pSygbgpLXn406ZGyK153C+piQ0AOTuTBT6ieWg6f0fcOLbPzs40gqEVjIfPrZZPZWC68/HZ2UiEHyGrshE9tgBVklO9GPu87YN0ISZ4ozbtpB4cZ3OONmO09G4WLsPVNBSEYvBPyW4uD1WYEhoHdu8vlGprmPizXKMhuL8QZZKkPLcaZCg8EZy+bvzcPPMg/M9y6psiFfTzFCznxSjFuQcMgwrK4Ly3b2Bg2TLH3jxnGm4oklc6bcsizeQmYJaRc+IC+yB4Vdw4Z10jJVbPiC+kLjTHHeJdYhqZdJeHDPd+kfcvZPY8/7GUq3LK2TPp7N37UMNUewxfo2f/c2Kw5ioDZANsymQ/fs8PMYSEABMNwCEJx9U0IdAMPtpIG7bViIzI6M31KMv8MZIXwsQzuj579cgdvhcb3cjswRJ/Hf/LZaqRJuP2l9Go+nQgGwJDx8kqUS4uPncx4zd4QJgOdMNb1GzmuK550OMQTnXQVKSzdkYhss49tgHApAcM2GDCY79SqeS4kLXzwPo/GzFUexHc9wdFI8wQK3uHCoE3gOdDtjz0XiTAW4GOO5+N4lbofGSmcpAMR48hQIVyfuJRj+Oxkb/ys6EZ4od440vKdeH3uO/sLezJox3bsv3I4URS5nChsljcBX83ZZXFY7hJqG1sB5Y+HbWDQwN8R77AeFvfCFIFla+UVYJ/bcn3ILgp91lcoG9BMWkww9Zh7M5jxm2gjlc01uF8tK98bTvzaHer7KnqfGXvWwfFwu87C6LsGOVKB3L4pkyYZkAkAehhA+5iGHZNSOqIHEbJasFfa8V2fdN+wEyVLjTGGd2NtJOVqFkvBwdFKSDlqI7baTM4I0JhmA8+JmYdFJfn7wUhNlPPF3NPpJduPoGIofn3PvnKNIlhzw3Jxg4Y7Msc01pjm1y2thSUuTljFuwdEchjNFZdTS6KSde7TelEERbDXg2UpVcMvKADn2RjBnyj94jb/Dh5nEOKHnO29W8vHLIAqgPHaF4KtAId2SCW2wuBs/G3+jF2JMstR22SKxI7M7rXbuT8BROLzHfFCXogAYQw3/+VSdrJdBeI1cn1a8kJg1wi2EhMlmpXi3WGer58RlPunxVLxLhZVORwGKYTfNJxqXyzysMRDpEKjrYdl3JOp4iOZl+MBrmC4ncDHGhfc9Fxb4JXExm04uF6geliM9LF+nEYOhJCecC/QCz4HDugyGgPGwtHuzLDr5B+RxPbgtlMdsyRBTdAkn8+hjaAomiL8T6u8TgTNaw5iJjzfl8zmI50WVwLAsICVJyiPKktwuhQJQIMLMgJktXH/rtlMKCW0Ykv98iS8W6FQPdaLwJowlamxr37vEP3PHeEpemJtuPJmEB3kLQrgBOu1kM8S2hAtJlVASHmk8LMulhN2QCW2w/B0RgA43RGzEsssTgC7J7WJxhNAbYZnZ3mFd7TVb1C7LvvSU4AJROhUMIRmJ4xDPp0IdTacSEeZqHlZLuBjjCVPs/RoBMbjjaUuiAND64/q1+98lT1Rj2md3uo+hkGlwYpBJQiID0oqei+ONCC68Ae9hmdlGMJliult1wpwpZ5cnKB0cZ8q/WsfRCZXFP6svHU0Ofht0Ym+G5UIiwhNkvCEfoMb64nYXCK8pODlhDEkdT9TPELOHxCn8kskm+3VmR3O6LxLREIcQNJir7EiE5+K68AS3S2HPU9emqMxkJfNWUjxBRyfljB5lBLnzbKROhJchgckcBQB7LuwbbrwwWzufSB+olr02jjPlY6cA/MF7Ogrg6yygxJA+njJ+6JT1Eh7UTR3dkAltsKyxvHz4WOfNUHiTc5NlcImcDryyzGzmzS31yOVMkQeFFS+jQIQQ5EI0UBWsV8HE38vn8AV6nNfG6xRiaJznoIdk7Bm9Wqg/NabSOU6OaU5vFiGGZfOY+fHU+GqcZ98tmdgGi/SGwoHzX58EwO9I/u2c+GcOw4qLWi8FxHVqzGwebxKydIyXUSLCkioV6hCG3XQVDLUQiQWrX1mjG3bfu8aeEOZMkSRP1sOy0U8oqoLGNCc3QKdOaTzpDZC6rgjX6XC7srOEYy9WvIlciBxImuAT8mT031IMoIO5NDOZwXESgLr5Hc1r1MBsjTNFtlPlTMmGnQrbWV4byUoPdYqiKPBcONJwTfBGWNBfCbPTjCdFqaH0l8aI2yzIjQVtFmQ4znhi3ZKJbbCE0/3U0RzS1ec8ByV8JI/bMCFZGlqD9aWrFDZj9UZwWcewj+ICvUbZUCeSAsCEziLTHj0fD5lPKcFtwz9bTgTIYbZNJ449r+lPE0zpMJPeWOQowM98RtHYeFkT3GBRgGq4e1ITTDvyQXkZeOLQKXiF1kDssvj51AV6zuvaKaoGGRb4BpPC+vLO3wAQVYHQiXu5g0aGpTYL7qWr/kFhXD9lMPAzsW4VAhtKoxO5ARKeizuesidKXVdEhfgWw0r1E6UTrt9/2bCvU7dkYhss6SgHdTSnEHoDlqMcFN7kv6XYeTaT2iZ3ZGVHxBcIuh6eNMFl4BXrZ6V/WA50k16bWI5OeGj95IY6IcnTxZvsOlGeKLkBiuPJJDy0sadCbC3rTOoUzhH8zCITOndLJrbBEidDCCZrGS38PQ0kprI/3LUhNWKXlXCxRll5gVHeZYy7cdcZa3eAk3Wy/cRvFjQFwG4ES6TBCMMn3FaNDGvRSRpTOomjg+40LkYYF3JTteNi2gZIQQxjgWNNaINFYlNGMJm/nI0qG7r7EvAakkGpkFR24akEAUWrwHgL/17E0MugWPkiIdESOsc64c2C8kSTcvTi1jAkrB9JhiV10sdeBNNr4QaojSd+PqWTM/ZC2G65gYI8n4ja6b9ZydepWzKhDZaU/aMmeCrPQTldL+Fn/gWCVheeukAPlzVTNVLpRO3yckiEn28lRFreGETSGoQNCC9EXSci4cF510adUl2g53j3PAfOcsmjfY6GRhCftz0kQ8LbbrsN5s2bB729vbBw4UJ48sknxfKPP/44LFy4EHp7e+HYY4+FO+64o2NtI9neZCwfTjCeAiBkCZ2sDl+uUY+CTxA3O1AX6OF6a47nEhprDfilvAwV72G8Rtobs2UJ8eJ2OFMUrcGIITV0CstKOpmOvAicKWoDsnjXFKWEIs1qLzWh+XLUvHf7ifNwuyEdNVg/+MEP4IorroBrr70W1q9fD0uXLoWzzz4btmzZQpZ/+eWX4ZxzzoGlS5fC+vXr4Ytf/CJ8/vOfh5UrV3akfVL2r0J5WGRqmVncCpguYQ74mc7zqYPK5KFad1ip9HYaVrp8hInQifIclCMfuCx5UwaR8MD1ODqR5+5CT7TkLURRJ2U8KZIl/ln1RFMcy6KSDprHjA07iYuJurvziRvTbkhHDdYtt9wCn/70p+Hiiy+GE088EW699VaYO3cu3H777WT5O+64A4466ii49dZb4cQTT4SLL74YPvWpT8HNN9/ckfbR/CpilyW9kXBH4spS1xlLXhOuhy9LGEEixHXbqngjHCFTwNAob8Ry5MOapZSyX4FO4jiFnqiln5qJmdAT1M48OjopuFgagi3lCUoXIgK43DMaF6PmfThGjk5o7v/njj3w9Ct/gP6BA9BJ6ZjBGh4ehmeffRaWLVvmfL5s2TJ46qmnyO+sXbs2KL98+XJ45plnoFKpkN8ZGhqCwcFB559F8I5InxEMJxj1IgL+SlkK+KW8pnBy+/WOBkPCZUkuEIGN4F0WX6BH42Lh80tKf3I60Qeqee8u1InCGm3eJa5X6ycayEcGi9gANe9aozVo3q3kXabSSSEX43Zjnb69+j/hY3eshR//eht0UjpmsHbu3Am1Wg1mzpzpfD5z5kzo7+8nv9Pf30+Wr1arsHPnTvI7N9xwA/T19SX/5s6da2pfPQJ4x+xpMH/mVOgpasaFMGxKypgE8klvqPls7gJBaqejyJOU14LL0juyzK1yXt1FHTkhFq3pQLXkZSg6YUND6US9zdrB74gxwt8j+0kJXSkKAAC3AfI6sby+FnRi+0nwmDVyMW43PfZun7Zbih2tHcDJwgA0PBv/M6089Xks11xzDaxYsSL5fXBw0GS0CvkcPHr50uBzcdEo2AQAk9WiJi2R+YufP1yr0yEEeTRGzmjhsu6OzHt41G4c6CThTYoRcttq0wkvBNxl5N37lDeiZF3x90imvTKeGM/RSK6S7paXUEgeFueJUpQa+opmeY64ZWUMrRPSMYM1ffp0KBQKgTe1Y8eOwIuKZdasWWT5YrEIRxxxBPmdcrkM5XK5PY0GIK8OkY7bcORB7ZoPFh8o5GC4xpA81SwdZwRtZSUPg9WJwMUst3PSXiOPIeHFlcvloFTIQaUWeTpRGb2QDEsdTXF0UrOURDaT4HbhdtN0AcprorE+mgyrjScyWMZbNShyc+CJkt596F13QjpWe09PDyxcuBBWrVrlfL5q1SpYsmQJ+Z3FixcH5R977DE49dRToVQqdaqpjlAXztGZqkY5/xAotdPI2S8db6JccwqbofAO/HuFxLtspFmsh1NWI8MyISF17pDUiVk0Yj8pL3dgPSxiE5KoL1SdLLeLDLUor8mQxMnbxhNfIKh5TtQ4cVln8fhah0PCjprDFStWwHe+8x245557YOPGjXDllVfCli1b4JJLLgGARjj3iU98Iil/ySWXwObNm2HFihWwceNGuOeee+Duu++Gq666qpPNdES6a4jnTIVAJYkPKHgLgMwFwjiKdMVIiDmEXob1sGz87HzO43YR/SQdqq1H9EtXtcwrpxPFr7JnU2XDTnsZBF+M8i7ZzCMxR4jDz/zRHCJLafHYxcyrTafQw+IxvHGNYZ1//vmwa9cu+MpXvgLbt2+Hk08+GR599FE4+uijAQBg+/btDidr3rx58Oijj8KVV14J3/72t2HOnDnwzW9+Ez760Y92spmOWA2BQ0GoRVAu8mUl3ow/wUR8QtmROW9EygDpLH8NeJV18s+e9XjhqYY3cVhfgVw0PK9OSw60opPFw5CylNzZ1BjnxW9W0sJxaeyHPJ0kXIzysMIoIJwnXNl2S8dB90svvRQuvfRS8m/33Xdf8NkZZ5wBv/rVrzrcKl7kUINfiM2fw92bZCZzKWMCb2ru3gQhk8RGaCNIgf7a0Rw+tW3TCbclbit1gV6jLYTnwHlDRp2anmBo2HyA2HqEiua1ybiYNp7+BYLFQs5ph3bbK4X1sTqRuJgwnhZMlOG2tVs6i5CNQ6FDMn6Xa/xdBujFHcnf5Qm8Sbq2hPRGvIUovXjTPcoR7rLcRJR0oqgSWCcc9ZBeYxq8STnQLRE3WTBZKSvxtbjFrelEXSCI5yAFB1hoBfLYE7BFmjlq0L/dkhksT+jjGSM7EhoM6hAoJllqbGtuglmZ9tRLV/03wfg6kcArE5Y0y9ETUcabQsOK2+e8MUg5KMyFb9a2Wq8oxr9rL9ElNzXGsFNHqBKdONJwPXL+9/9O4aw1xhuivDHr4WtWJ2Gc8gJlqR2SGSxPrHcN4d9jL8d9S3Howrt4kxzqUNhUiQghKKqEf0aO8pyo8I3ajblQh8SbmHuW4jkc94/zxiDVG6LDN8kb1M4nUi+WwDpq1z5L+KEfkpGecPLCiFB3/HesG0X/cMYzhXdN0k+ozCMLW1A60fq3WzKD5Ql5CJRlRru7p0OyxIZA8JrCg8r87tXKBXpcWWqXpZ5NHeNo6BfqpKXBa5TnQLHnUxw3osm4BFVDIc1S7XR0Mo4n1056AwzHE/8d60YC5KTHbPdEtTdkc0eY5E0987C6KlJIpoUQHMmS9kbCsABAIxrKuyyVrgZoGoJWroKhLtDDOrneiBzmxmWdq3dRCCETXC30Dwo/DOvUwGSN1lAoUONJb2pUwoVqJ3WBIC6HuV3Ww/SNsrw3Rh5SJ7xLbqO2bOrtlsxgeSKTPJkQggBJ6fvP7bQGxyMQgF/Kw+AnGJHaJiYtvkCQA16p20n1oxxunfmcf28XRYaldaKzuRS3i8ewAloDeTSH2CwET4yjNZhoFd7zNQyJ7KcUXqPGwdN0ouvMQsKuSoEIIbQjL8mOiC7Qo/hN2t1RADKYTb45hgh1fLxHfEuzktHjdKcJtpyH5+7yFW4DIBcXR/LkvQztji+K/oDbbWWl1+rNe6b08bSEpO7z2ZCMCDP5cNzFmzC3S0tONDEsWiftfGQnJDNYnoivUFIOgfKL24ZL4bJUllLzsNizX2RZgmSJfm7iTQrbWaF0NL7reaJKP1Wo5IDiZbDXBQlAfhqCLUUpwTpxc0Q+aiXjcvxZPtt44rK1xGujowD6CFEKXh/D9G+3ZAbLkzSpfS4k5HZZGm+iMSzNuJXI8IULXYkwk/AycLsridco7/IW0N/nDXELgfZGGK/N2wTQVxjiKKU7F5LJz3eOZRF4k6uTgDdxnstI/1Bj5OikjCduT8Xz2nw95BMetE6WExHtlsxgeSJRAPijHPGOmIZprh3NaU7amNtFHRR2byGg6yRT+woZNvGwlMPHFs/FD8s4mkjBC1/wd1gwOUl4ICCfSCRob63Bz9dua3Azep5OTJZOu3Ibl/Xnk8UT5OeoazC5fpKoGqkytFlI2F0hSXnc7sXsiK0yzQHCCea8kkrhzVDnzhrfs3kZzgWCicHkvCEpm0pn9KqKEZRehBCCyTTe4z+f8gR5nQQPi+Cr4edrCQ+NYOvopHjs9Hgy+KXHSudu30g3nlTEkGUJx0TIWzdZz8FL1zNGiGQbK2cJK3VqIYaeg4XbRR3q1Zj2PhcozbXL7I7shYQ+t4vCm9QrTggyKoU3adcuu+2kjAsy7OhrTeOiEIEVI4h/9/EmFjtNkU2lOHD6cSPNY9bHqd2SGSxPKAqAfjxFwzEIkFQJdWpxRo3hduHMY5Kp4rwRigukhVoBNqNnvzjgNTAubAo+9BxYbpenE/VyVFyudW5XqFN8gSB+LpscEC4Q5CCGBD9Ur3ehdJK9e47bZb2up/F7SPCluF2dkMxgeUKmy1V8wuXNpLuOQwazHfY8c5QjLlJjPBfy+cqRmxBvouukD1/LYDbrNRGhhkbV8EPCgrcQySMnSpZOe80XLus/nx9PQifGENSUfhI9QeW2BnaOUmRY4xx125oZrK4K7W7TbG/uyAnnYVh2Lx9Diyel/3JU93S/y29ikwMWD8/XqYWL6ViioRlM1r2RgAKg4HeYDEtdiOjqLoeEAKFHwvWTdGWP5jlpJwfSHVT2qTc6B47VKYkCGmW5e7s6IZnB8kTi4mikPC5dTd/QqBzlqLkejv9s/Hu4y3Nhno43+WxznWmuLxqfFc8mB8RreGSdNG4XACLDKqA3RbIM9A9Y6XQ5kQLA3invJTw4IJ0ijrY4nthgBWRYP4nE4JyNejIMq6tC4z3yjljzFqKW/cFltUvk2AXjpNZlDI3cPQ0T19GJuYVAOyhM6cTebCD0vXbch/MYcVsCnZiQVDvMjr8bhLlKiO0+nzYu5vEkTmNw3nUQZjL6UDrxXiORecwwrO6KuMsr2RrtsCh1bYs/wXzgV+NWNer1MDRDupzidmEdKwmYrAHpdp1aogCwwDON93AYDn6u9f5zLqPmlE3CXM7DCjcLPuvs1smFo/TLWWWd/PHkNl/cVn48fd1pblcnJDNYnpAhIUv08wxBipBQ80Z8ZrJvLKkLBHXQ2zVsVL0c8KudD3TLal4jxxniwyeWaZ/cHUU/mwqdudCdSziQzw8SCbROad487WceWe9S8kTZrLM8nk7o7IWknE5kYii7D6u7Ih4C5XYadee2Magbz3e9DG6Xw21tYmich0entum2xgbThvdQwC9/NMfXSffaVJ2Uvs/nmxcIhqx0Bm/y+lNsq6bTaHh9WnLCwEoPcFZ2jJrzK/GwWFyO1h3A5ah1QjKD5Ql9CJSeDH56WdvlqgjQ5PEu2sOi3qjrYxlaltICkgZEQ4Xb1cqhXtVrM+E9tE4UD8i/nVVLJPjjST/fyErPh/3Ejal/bY2VEe+W5cbT9UR93fGvydxTPdFwLktvdW+HZAbLkzSESB9v0rAuXEbDJ7TbEnC9FR/0N/KgJJ2amUeZle6A7lzKPKnTw8VSnVHjQkLXsFJMa98Ic6GOP/Yct4t8fipPVDaYaccT68SSlv0N0OsnTIZVDWaASdLj2QnJDJYn0nUgWmqfezkqnnB+CMNxgfzwhcIGfOBZu97Gvys8n3O5XU7ZICygdcLhgJp0ULJP8SLCb9NW7yJTLrtrtNUdU57b5erEhW64zubRIGY8BbwpxLBs3C45JKR10rhd+LOACK157My874RkBssTOV1PY1hNWoMho+cNcsj2pvEm0cNSmPYBNsN4d1inJheIDl9ID4sFyOlFE4QvBBmWP0LEUAAow86k9jmsLWSaU4ubDjO1M48it8vbAPkkSuP3eoTIsEa8ifMucdutEYOWHOiEZAbLExKbUa5YsZLyAMJsTaveCP4szOjJHpbESuY4UzwrW/dEg3Yy3kgaMiynE9lPDHmSP5ojk0EbbaXHSUt4SOG4lddHUTWsGVppAwzIsBy3izHsVN+3WzKD5QlNspSzf374wpEHAQi2tRJCUK+Zapb1Qxh6gvmeA4ch4barHg6xYJvcLlonLfNILUSVC6R4GPg5fqilHXmRvLaQAsF5gnQ7qXr9hIvG7cJt5caU48BR3jWXeeXOPFY8TLLTHCyAzGAF4lMF6vUoOVzMTjDleAZ+I4oPpmv4BPdyVFxWYzH72Iy0I7LkRS7M84DXRlnZw+ITDshgKZ4TRwEgs6kFepw4bldAAaA8LA4/1PhihsyjlhygNkCNXxXAAULW2U7w9edThmF1XbjFBcCfJ6t5i4aaDEG4wQCVweFnZpfDdfrZN22CcS9HxWV9LhJ/J5Krj6STZjBpMizdp9w40R4WDWaz4xkcFJbG0xZmUtwubbPi+WqIM+UlCPT3DvDekPUIVah7liUcM/EPgUrnybhDoBa8STuf6O/IdKaK4wLRkzbcjfnFrekU3JslGHY/OVFhMCz8/Irx+WFGiw/f/Fs3uSxl4GFIHLiUh5/FDZDFL0OD4b9NWxt7yxzlDt5zOgVcvSwk7L74h0DxiXjNy2gCrwIrXSGEsqC75MIHDG4ZJJUoAAVv0mqHn2MyrAQmc8eNKK8xOEpivA6FY3qTZRmdOINBcbuaBtMWvlm4XXw2t/UNsOBx4LjxxN/1jxtpyQmpn9otmcHyxD8EWhNCneBtMBKOEoRl3NEcd0fmuF24rT6OpN1/LnG7Ara1woOKy0rcroAvJhh2nzzJc7tcT0zOEvrjxHhYvoch8bC8MJO9RdR4mBw/JziaI3ii2piG46njctqZS38DlLhd7ZbMYHniHwKNJ4L/ctRGWXpHtJAXec6SvyPzE4wj8LE3VCrHM7BOGj7hvOqqHrFei9tO1xCQXCDm9AB3+DgJM1vIfql4k6QTM57cWb74AkHJsPr3hnHcLvx938NtlduFy2p3fIW3f/Dj2W7JDJYn/iFQOVNEu+UkK51JmfM8LBd4pUMdm8EMMAeTTjLw7AC/9UgEqDm8SwR+a42FqAHPCb9J9EZovImjAFj6yQ/12Gt4PMMuJTy4hIu0AdbqzU0VgLjo0XgaArfJ98a0t0VxY9QJyQyWJ7jPKzW8EHUwV2SlM1e8aLwdKWUc3LrJLER+l+UXYkiGpT2cxvMjeXExnqDmZaB1aPeGRO/W3yyU7Jcwnn7CRSMCxzrZQlc9OYI9YYwf+gY7DRnW54FptIaA3JthWN0X/xCovBBo3oyGT8jcLiZTZTEEygHYJtOcx5D4kMy2ECXv0hJqFZDBlrhdHHFUCgk1ZnZ41IrW3WmngiH5SZyWDDuFNRJzVNZJD9+s/Crrq+A6IZnBIgTvSsm72YQBTpjJwqLB57Sk1DaH99DeEOfuc56D692J3C4lOZDL5ZyyUlgQvG9PALMxtUDmdrneiAQmsxQIhmBb9cZTOpqj6eSSYZs6mQ6zix5WUyeJ2xUcfk4RBbDcLh8KyZjuYyuUcaF3bm9HFvCmZvZL5nYFh3olkJbhzejYjGHSBmGJnAYXqQoMcZT0XJDBdo+x2HRKRWtgDyr73giPN/lZSl8n523aSCfRwzKE7lh/cQP0jJAIMTDnHllen/+ilA7fNgqQGSxS8CFQE5icpHdtYLaJ26Wklp2y3k4n4T1RpOzyvodlyWrVmjrJoLeMi2E9G94I6qccrZNGBm185pFRuURCCjA5PJ8p6JQPdaLPhjLetehhuQkP7d4uaY4GCR8mdLcmkDohmcEiBMfo8s5N70hS9qtSs3G7LLiY9eUOOHOEd2SJX9TckXlDRHlYUnJAu2cJf1ZDdeZzIbcrjcFoHqFyn6+n620hmVYWh1CyYaU9LO0cqYyLeTrF/SQaTMXD8vA7aY62WzKDRQieODYelO4aFwkXnuZ20e62FpLFdVPPd++ZiiAN8Crd5FlyvCF9cZtY6ci4yZwhP8wUuF3GforbHl8gKMIBLVAgHJ0MfDHxlAMipIoJD456o3iCmNvFH/fxoYgsJBwTwTuNDFJ6eJPIjMaTVveaLNhMyMym2+pm9Gw6aalt/FkDmxGAdPaKE9lgiuG4ZwQlnTDwLHK7HMPeBLMtCRc73mQPCSVWfBKW1ZTxZBIuMujuZx59Skvj93rUIMNK49RuyQwWIfjUvJyu911jKSxAk7ZN3K6Qi8RkdZxMVV0O35jUtsRKb/Cw+H7iGNSSl1Gpy6RdFkwWKADVmsvtEl8mWlMSCSzBVhrTSBxPFvRWTg9Y8DvLeBaIeQ/Ac7saz5epP+2WjhqsN954Ay688ELo6+uDvr4+uPDCC+HNN98Uv/PJT34Scrmc82/RokWdbGYgbrpeOCjsA9QCQI6NW7pDrTwFAeNNDreLoQD4OlmuwbHqb7nKOThUK3gZmMFtugbHgDdh3am2hv2kY0jBOU7NaxRCsjCJkk4nCxHYpJPXT9I5UuyJdoOHVexk5R//+Mfh97//PfzkJz8BAIC//uu/hgsvvBB+/OMfi9/74Ac/CPfee2/ye09PTyebGQj2HNrFTMaTQeR2+e8aNACvvgtPcaaK+VxiWKTkAHevuca0F7E+5kC3xrZO442I3C5iPCmdQk9UD8nS4k1SiM2959Kqk3RHv3btcqOdXD9JobOcxGm3dMxgbdy4EX7yk5/AunXr4LTTTgMAgLvuugsWL14MmzZtgvnz57PfLZfLMGvWLNNzhoaGYGhoKPl9cHBwdA0HmgtE7/IM8KrgEzZul5vVIXdPlK2RuF2xTjHTWt7laQxL4zdZylm4QJgMK4Vkfphp43Z52AzDmar7oLuFgmAIc2tos5K8Ie0FIJxOcp1pxrMuboBc6Dyuj+asXbsW+vr6EmMFALBo0SLo6+uDp556SvzumjVrYMaMGXD88cfDZz7zGdixYwdb9oYbbkhCzr6+Ppg7d+6o214ksl8aSBmXB1B2ZCWjho1AFEUytwstBInbBeABv4bUts/g1rwMCcMJj5zofLUq0ol8OaqXnOBeR+brJLHCG2UpnSwensG7RgC5JeEihW8lQifREzP0PT2eIberkHffpi3N0XZLxwxWf38/zJgxI/h8xowZ0N/fz37v7LPPhu9973vws5/9DP7pn/4Jnn76aXj/+9/veFFYrrnmGhgYGEj+bd26ddRtd0MtnQIQ3tAog6QWbldcn43bVXe4XRI+UjFTNfwdWQgJNZ2Yc3eal9H0sGR9Gil4fZwqXjhMvaWYxBpNGJrBc0IAuXgXWHAxnoxNWfhiFgqCmyWUj9s41B8Bu223pA4Jr7/+evjyl78slnn66acBAMgJEUWR+Drr888/P/n55JNPhlNPPRWOPvpoeOSRR+C8884LypfLZSiXy9bmm8QxLhYGc6qQMJJ3OfRd7A2Rl+0hvCne5XK5kGQZlpVwqdY8B8vObcHFsJchAf7YMNUjOZtadDxRGW9xx96SpfT7SeCrobGns64uHMBdXth4fqiTiDN6HpZ2NEiad/GzKrWax1c7CDGsyy67DC644AKxzDHHHAO/+c1v4LXXXgv+9vrrr8PMmTPNz5s9ezYcffTR8OKLL6ZtastiZianCAnxwVoLtwnA5WxJ/CJtl8Xfr2BaQwq8SWNRW3RKk3n0vSGuXFyfJfNardfRlcuMwSqk06laqzeOO5nKauV8Mqw+TviAvuSxh2RYuZ80IJ3iFR6UoPv06dNh+vTparnFixfDwMAA/PKXv4T3vve9AADwi1/8AgYGBmDJkiXm5+3atQu2bt0Ks2fPTtvUlqVIGBfZw7AcLG0aN4nb5V8gKPOgMI4hA5/YyzB5TalCHWQwBZ0sXCAK+LX0k3gioIANhoy3uKcc9IRLtR6J3C78WU29hsf1sGRc0DieHhlW1AkZa2mMcL3aHG23dCzoPPHEE+GDH/wgfOYzn4F169bBunXr4DOf+Qx8+MMfdjKEJ5xwAjz00EMAALBnzx646qqrYO3atfDKK6/AmjVr4Nxzz4Xp06fDX/zFX3SqqYG4O42+e4V4j4Tj1EUPA39UqclcIHwDhOaWu3iTIdSpRSK3i9PJcu7OcsWJRmtwOFPKoeIS4QlyeAs59mI/1UHiduHP3PGUPHYDK53KEgobZaOttiNU2hxtfN70BqU52m7p6BO+973vwSmnnALLli2DZcuWwTvf+U7453/+Z6fMpk2bYGBgAAAACoUCPPfcc/Dnf/7ncPzxx8NFF10Exx9/PKxduxamTp3ayaY64uJNevbJwpuhDvVSk8a/QNDEnq/J3C78fTcskT0HKbXt1KkkB1JxuygKgPDsxvPlEMZKcAXwQkIDXwyPEacT9jDTJDws3C4tzExzgSDO0GpUBescbbd0lDj61re+FR544AGxTBQ1B3vSpEnw05/+tJNNMgkOCSsCSBpkCUcmeI/gbuMdiQM0C/ncSLk6er6cedTqdFPWI3UWZZ3wjZ+STnjRUOWwJxi3V3t+RdEpvkAwDgerQj/hoznxs6l24udrOuHxxBcNSpypxnhKISFNsNXGvjmemodVV8YJjyc/7x2d6nVxjbRbOu/DjUOhDoFKk7YeNQ6BSkckMDYjlQPw+FWGOvFRCioF7uuULATlFoJKNQq+z+k0XBVCMg/DSsqKV8HIuuPnY53Ehaj0J/68Wq/DsPG1bcNKSFg0jqdPQWiOqYw3SWPvv01bHiekU1UOnalsbnZbwxgJjuWlAfbPnsVlpd2zgicY52GhRSMtRBwWVIRdtvF8pJOwEPHOiReiFJJWarJO+HoZfFsCpVOJMC66NyRvAhhvihci790i77rKL8Qi4WH0FPIit6ui6OTfatEcU9kTHjZ619rccz1BZY4SXiM3Tu2UzGARQi0ayS0HcDNVknGpoRBCXYjqBIvbqYeELo6jhxDYw9EWoqq7Z9ilkBB7GWl0soXOONSR+948ngjrYsOnZOxlnbA+2LBrZaXxxGVryq0aru7x2MveLfawqPFst2QGixA3Da5PWgA/lpcXzbCye1kxtBI1abg6C7hOYdISCQc2tY29Mcm7RJ9pzy+l8BpLZp3C/mQXYpKlrCseTrPOYa2dRsOK+3moWkef23TSKAjVej3xGumNpemJaZ6oCzHIc6+dkhksQvAbUaSQ0D8EKr301PUcZBzF9Rx4LMFNlyuTlng+jc00vcvhpJ3ypNXwJuxh7a/Ukp+lw9cWXI7qUxVvUrAZt6yAtVHjyWTUrBgahhj2D6N+UvFLHpP0yw4LcxSfudTnaLhZjOvDz+NZCili/jhSOoAXooRPGLAZnNWyYB41046IPALRGwqfPVpshDVYhOfi6i7rVCK9DBvexBt2m04U6Mx5bZRO0ngCeP2kjFMynkxIRntjgoellANwN/VE/ywkHBvB+IS+aBtl8QSTUvuWhUh5WBLeg49HaB6Wc4mchvcki0v2cDDTXtIdwPccZGxGw0bIftLwJg3DwqcHYjhA7Hs8RmmwNsXDQvNJu9XDisthCoQ0TrW6jrOS+mch4diIc05KxXEaXYgXopYyVmkNVMpYvDbFbli1RYPT5VpIiImGw4JO8QWCAK4nKpJhFd3xs2qK1+pggponinhYkidKjicTulopAEXCsJcK3K0S2GNPgzfxIaF1PFmdspBwbITi2GgTXFuIhRTuNpVeFhdi3bAQMb9IpF9QIaEFx7DpFHsO/EIMd+4eA1XDxleTKR2OTspCbI0CIFM68Nu0DyT9lGY85U3VSRCoUUALczQLCcdGrPyiRll3IXIUALwjV7WFiHavqhASOtkfNSRsTlpLSFiPQDRsrE4K3tT0HDTQOy3eZMgSKox4/CyHNExibeEY8eNJ6MThTYFhl/FDl5Uu9+lQVYYtSJ0MY19R5kk7JTNYhFDYjLYj7xtZiFrmr4KIm9qNARW0I4o3QCgkR6esMUsIoC8aUidF/6SfTIx8W0h4wIwf2o5FNcrWxYWIcamhqn08VZ28ftKzvrp37fc9gJylTDOelbp8H1e7JTNYhGAukBYSxmV1z4FI16cIM0XejBJqAGB+kbwj4gm6X1k01iwdrmN/pdpoJxvmxTrVk4WohYQOkK9kHrWQEOskMcgxhUAN31IQfItWT5Tiiyk6aQmPErFZ6FnnLCQcc4kHacgQy8eLae9wVSnXGMzhal0NIfw6AeiFGJcbrtbUkDBu13C1nuyIVFtxm/YMyTrFzxp2khOMTiOf7x2SF6LbTlknqp+k2xLStHNYybzi8Yifr41nY+zlxR23S59PtvHEZZ35JJz5xHOUq7OMxykLCcdW4gGuVPGOqEywZHEzi6tQAIDGAGshYY9XZ6MsYVzQ4qoohMhkgis7Mm7TPm3R4Emr7fJFVycu1Cg77dSuOAn7iXp+rPtQVd+AYkM0pCxE7MkmOinj2Rh7WaeysZ9Kztjbsrm4nRTO6hhBo9c2jNZIdvh5jMTZZTUPy+g5JEbQwMNKdsQhme3crFMnozpGWFiIuVwueD7v4YwY4Zp+ADfpJyXUabYTha6M51Im2kkuxALue8VrQxuLBuTH9sk69sNpPPahZhJHKudmkuVxUtuJ5r0GhTg6KZ5wOyUzWITgnUZdiN6OqIUvQ1X5/iKuTmlHrNWjJAPEPb+Md2QlhCgX/OfbQx2t7L6ROrWFiEMyfiHa2ll2PAfbeLohqaJT7Im2ISSM+0Xzbp2QTAsJgzrl/rSEhHHZ/cM1iK+0y25rGCMpE64x55o38QH77qXuiCm9EQCAPdZd3hAWBbicYSFqwKsZ6yPCJ6vXxoZkI8+uR3rmM1mIleZC5L2xRtk9mjeUjL2epYyfv0f1bu0YUtmrU8Xa0HGfVDhrZrDGRpxdXgm1fMzBYjA0HMP3HDRsxCmregOGheiHWho2Y8Cb/MWtbQAYQ9J0inXXFhcuy3qiXp2Nsly9BaesZjCHqzWRpoLLWsfTgjeF84nz2hr6RMiw6zirTJVot2QGixArjtEoa3O3y9SOqCywfUr2CT8rKat4A/sMO2IroZYV89hnNuw1AzZjC5+wYbeWtfRT2X9+OzxR7/mW0Fn1mP05qnjBTlnjHAEA9raIdkpmsAjpIRai5hFoFIBWsBmtTgyQ688vOOXEsgWvzjZgM2WvnXr4ZMFmXJ34a4+bALl1nPYomUeqrAmXM4eEWtYZeaKp67RADPLY++NZzOfIF/i2WzKDRUg8SXAaXJuMVn5RrR7BgYocFjRBbzl8osvK3piWeQQg8CblUK8pJPTq1DaA4VQhodz3+G965tPrT4YCgOvAZSnBALl+oNw2npTXpuKsSYhP11nI58LMpxLmauPZbskMFiGpdsSCt7iVSeOUNQKa0kL0y6oZteHmjsgtxGb4ZgfytVs3k7DEmFqvRwAHlMxnqLu9n+zjmaLOFCGhiqG1EBKqm6oSEpJltTDTsFm0UzKDRQiFzei7VwocxbzL2xeiNnHKxnL4eepCRB5W1Qr8GhcibutoEx64rNUIa+A8bpe1Tpx51PTX5ggGyGOPvR3GJShr3FS7QWkAyAwWKS7orp2Rs4aE6CiHeuTFHhL6bG9rRk2q05wlHCl3YLiWvCGaCzesOlEZPWuYK+oU9JN2csGwuH3jpoTObkZN8fA03YvhfDJvqgI47mc+rTplIeEYCrUj9o4MpC8++FhmdiQMkO9WyvogaZl5Ni6r1jlihHdb6vRA93JJ1n03AqjLJatOdLkiunZa18lWJ36+pr91PBt1en1q1F2q1z6ezc81neKyWjvx89LqJM2ndkpmsAihaATawGnlAJrga/K7MsGa5XQXXisbtNOwuNPWSbWHr5PWPZfLpdCp4JXTDXtS1jyeumHXnu+Xy+d0zpZWJ858Nst2YuwZnVLU2U7JDBYhqRaicdJS9XZkgjELLI1hNbfT072Yz7EhTGisO6BTB4ywVKf/N65sWK6gJjySsmnGyWqEDd51s6xxPIV2tlMyg0WIP2g9xTzLMUkzwXw8pFcJtbRy1PN7mQnmg7dciAtATFrm+T4gm6qdKTwXTqc0dVr73qp7o06vT42GtTfNHEkxTnadhOcXW9QpCwnHTvyJ2A4Xmi7bgV3eaAQ74WG1w8Mhy1oX4jgJnaU5km6c/JC4ex5Wmo26nZIZLEJ8HKUdRogsy7nwhRTYjHWCBXWO3ginMuwpdnlrn47OCHcgzGTHM0U7Uxhh/292/LAT/ZR5WGMqeEDasXNTZc0TrB3e0Cg8QS6EwZnPRjulOt2/WUPCdgDUjb+16jVK7bRtLD5A3gmPvVykX35C1pnGazMaYSnMbadkBosRPMjSYKTKKqGyEkDdFdBd2rlTLNpywV005nYay6YCqNvgDXUidPbLts1jN/Z9mvFsPXTOPKwxFWtIGADkxkmbCnTuMkDdqodnNdYA9kUrbhaj6ac2gMmtJhLappN1PqUA/a0Jn4zWcJCJuxDb42GVnV22/Tu39PzRAOTWRZsmHLYu2o7hh20Ak61hZqPeAirXfp3agd9RZdljUV44LBnMdkpmsBiZ3IMnGN9Nk0pF53e5rK1O/OxGWX4yhGXpekuFnIMFSRN8Uo+nk1i2szpJz7bq3ijr6sQtRN84W8ezUdaoU5p+MurfjjkC4I5nT4Gn80xKUWc7JTNYjEwpNye4tHtMKdsHDtcpeWJTUhgMvBAlgDqXy7nPFyb4lBST8TBrna32UwojJPZp2TUYHC6Wz+fMhiDQyWpcjOOpPd9uBO2b6mHGvu8p5p0scWawxliskwEvLgC7cRMnmLcQpJDsMM+wcgsRwDVEUkiWRqfJLdZpNdjSsw8L2mlbtFr44m5WKfrJOk7GcmmeL8+71sZTGiO/Xq1suyQzWIzgReMPOFcOIJxwXFmpXKmQd7AE6fnYuEnl/L+3Syf8N6vualnczh6+XG/JpQtIZa3tbNTT7NM0Ovkbjfs3W9/7dVjHSS7n1mkfT8VgGedzOyUzWIxMsS7ENBPMOGn9Z/rP4Mppk2ZyCzoV8jlzuGHV3X+G9HypzlwuZ1402HOQnu0/06pTuZgXr6I5zKiTr4PVsEvGpVjIO2MoGkzjeDb+bt8s2yWZwWIED4a8EOwLES+aw3oV42Lc5Sen2OXwTit5I66Ho4SZxknrA792nWTjYvUw02wWVs/FOkaNsjad0vSTdTwBWtuAtX5KM07tksxgMWKd4AUP5J5aLpnqPEybYHgyCMZtSoueg1QnXjRTe3l9/HZOFfrJ99JkL8Nu2M39lMoTRfpbPRy1na1tgL4Bc9tpf77VuFrHE8Df1OV50i7pqMH6x3/8R1iyZAlMnjwZDj/8cNN3oiiC66+/HubMmQOTJk2CM888E3772992spmkWCeYL1aQVJ3g5fTekDZprDo5mSLlyIUVm/G9NCl8ShOWTDZ6wmnG0x4SNuv0DU2rdfoboOTdHmbUHcClYIibVRpM1BmnQ8DDGh4eho997GPwuc99zvydm266CW655Rb41re+BU8//TTMmjUL/uzP/gx2797dwZaGgj2Lvkn23UOaYHjHmqZ4LvjYzjTh+XjyTZskTzCsk/R8Z6JGYpUwLcXzrTK1195POWj2t1TWqjuAN06CTtib1q40d8epPd4I3qA0nWpRcyCnCgYL16ONZyd00qSjBuvLX/4yXHnllXDKKaeYykdRBLfeeitce+21cN5558HJJ58M999/P+zbtw/+5V/+pZNNDWR2X2/y84yp5bbUOefwSc06p8l1Yo7LNGGCzelr1qmd55qFdRKej72f+CUc7POxTlN7hZJ2ceuU+wl7JD6ZEcvsw5tt07zbP0LPlHTCz6tUZcv+xyl0ssqcw23jCeDy8yTvFvf94ZN6xDrfMrn593bppMlBhWG9/PLL0N/fD8uWLUs+K5fLcMYZZ8BTTz1FfmdoaAgGBwedf+2Qo46YnPz8x2+ZJJQEOOeUWQAA8CdzDxfLHYnqwQaRkncf9RYAaBgryWvDi2be9MlsOQB3gh8xRZ6Mx/7RFAAAeN/bpovl5r6l+cwjlX76wIkzAQDgvfPeaq5T6/vTRuqafpi8YLDnMFepEz//cMVziHU+7VhZpyOdfpLH6fTj/wgADH3/Vnvf/x8jdWHDSclbJjf1naOUPWb6lOTnbtEauvMUo/T39wMAwMyZM53PZ86cCZs3bya/c8MNN8CXv/zltrdl/syp8InFR0NvqQBHvVWeYJee+TYYqtThkjOPE8tNKRfhfyyfDy+9vheWHCdPxgveexRs6t8Nf7Hgj9W2fv2/vRNWb9oBH333kWK5D5w4E8591xx4zzFvYW+KiOX/+vA74HvrtsBfn36sWO6kOdPg46cdBYdPKqkT/PNnvQ2iKIJL//RtYrm+ySW48gPHw6tv7oP3HCMbgv++6Gh4aede+NhCWXcAgBvPOwWefHEnfETp0+Unz4LHX3wdlhx3hPo24+vPPQm+//RW+PT75onl3nVkH1zwnrkwY1qv48FRcuUH3g6lfA7+9qy3i+WmH1aGz7//bfD6niF415GHi2UvWnwMbP3Dfvj4aXPFcrlcDv7nR06GdS/tgg+9c7ZY9sOnzIZ1/7ULTj9+uriptlWilHLddddF0EA22H9PP/20851777036uvrU+v++c9/HgFAtG3bNufziy++OFq+fDn5nQMHDkQDAwPJv61bt0YAEA0MDKRVLZNMMumCDAwMtLxGU3tYl112GVxwwQVimWOOOSZttQAAMGtWI7Tq7++H2bOb1n3Hjh2B1xVLuVyGcrk78XMmmWQytpLaYE2fPh2mT5fDmVZl3rx5MGvWLFi1ahUsWLAAABqZxscffxy+9rWvdeSZmWSSyfiRjoLuW7ZsgQ0bNsCWLVugVqvBhg0bYMOGDbBnz56kzAknnAAPPfQQADTi5yuuuAK++tWvwkMPPQTPP/88fPKTn4TJkyfDxz/+8U42NZNMMhkH0lHQ/Utf+hLcf//9ye+x17R69Wo488wzAQBg06ZNMDAwkJS5+uqrYf/+/XDppZfCG2+8Aaeddho89thjMHXq1E42NZNMMhkHkouiSKEGji8ZHByEvr4+GBgYgGnTpo11czLJJBNPRrNGDyoeViaZZJKJJJnByiSTTMaNHFTE0XZIHOG2i/GeSSaZtFfitdkKGnXIGaz4kPTcuTKjN5NMMhlb2b17N/T19aX6ziEHutfrddi2bRtMnTpVPS4wODgIc+fOha1btx4yAH2m0/iQQ02nNPpEUQS7d++GOXPmQD6fDpU65DysfD4PRx6pnyvDMm3atENi0mDJdBofcqjpZNUnrWcVSwa6Z5JJJuNGMoOVSSaZjBuZ0AarXC7Dddddd0gdns50Gh9yqOnULX0OOdA9k0wyOXRlQntYmWSSyfiSzGBlkkkm40Yyg5VJJpmMG8kMViaZZDJuJDNYmWSSybiRQ95g3XbbbTBv3jzo7e2FhQsXwpNPPimWf/zxx2HhwoXQ29sLxx57LNxxxx1daqkuN9xwA7znPe+BqVOnwowZM+AjH/kIbNq0SfzOmjVrIJfLBf9+97vfdanVslx//fVB2+K7/Tk5mMcIoPFOA6rP/+Zv/oYsf7CN0RNPPAHnnnsuzJkzB3K5HDz88MPO36MW386+cuVKeMc73gHlchne8Y53JDcNp5K2vQrjIJTvf//7UalUiu66667ohRdeiC6//PJoypQp0ebNm8nyL730UjR58uTo8ssvj1544YXorrvuikqlUvSv//qvXW45LcuXL4/uvffe6Pnnn482bNgQfehDH4qOOuqoaM+ePex3Vq9eHQFAtGnTpmj79u3Jv2q12sWW83LddddFJ510ktO2HTt2sOUP9jGKoijasWOHo8+qVasiAIhWr15Nlj/YxujRRx+Nrr322mjlypURAEQPPfSQ8/cbb7wxmjp1arRy5croueeei84///xo9uzZ0eDgIFvnU089FRUKheirX/1qtHHjxuirX/1qVCwWo3Xr1qVq2yFtsN773vdGl1xyifPZCSecEH3hC18gy1999dXRCSec4Hz22c9+Nlq0aFHH2jga2bFjRwQA0eOPP86WiRfDG2+80b2GpZDrrrsuete73mUuP97GKIqi6PLLL4+OO+64qF6vk38/mMfIN1j1ej2aNWtWdOONNyafHThwIOrr64vuuOMOtp6//Mu/jD74wQ86ny1fvjy64IILUrXnkA0Jh4eH4dlnn3XeIg0AsGzZMvYt0mvXrg3KL1++HJ555hmoVCoda2urEt+F/9a3yi8bBWjcpz979mw466yzYPXq1Z1uWip58cUXYc6cOTBv3jy44IIL4KWXXmLLjrcxGh4ehgceeAA+9alPqbeHHMxjFEsrb2cH4MdN+g4lh6zB2rlzJ9RqNfIt0vEbpn3p7+8ny1erVdi5c2fH2tqKRFEEK1asgPe9731w8skns+Vmz54Nd955J6xcuRIefPBBmD9/Ppx11lnwxBNPdLG1vJx22mnw3e9+F37605/CXXfdBf39/bBkyRLYtWsXWX48jREAwMMPPwxvvvkmfPKTn2TLHOxjhEV6Ozu3ruLvpf0OJYfc9TK++LtaFEXiTkeVpz4fa7nsssvgN7/5Dfz7v/+7WG7+/Pkwf/785PfFixfD1q1b4eabb4bTTz+9081U5eyzz05+PuWUU2Dx4sVw3HHHwf333w8rVqwgvzNexggA4O6774azzz4b5syZw5Y52MeIkrTrqtXv+HLIeljTp0+HQqEQWHDpLdKzZs0iyxeLRTjiiCM61ta08rd/+7fwox/9CFavXp367i8AgEWLFsGLL77YgZaNXqZMmQKnnHIK277xMkYAAJs3b4Z/+7d/g4svvjj1dw/WMcJvZ8cirav4e2m/Q8kha7B6enpg4cKFsGrVKufzVatWwZIlS8jvLF68OCj/2GOPwamnngqlUqljbbVKFEVw2WWXwYMPPgg/+9nPYN68eS3Vs379epg9e3abW9ceGRoago0bN7LtO9jHCMu9994LM2bMgA996EOpv3uwjhF+O3ss8dvZuXUFwI+b9B1SUkH040xiWsPdd98dvfDCC9EVV1wRTZkyJXrllVeiKIqiL3zhC9GFF16YlI9T5ldeeWX0wgsvRHffffdBlTL/3Oc+F/X19UVr1qxx0t/79u1Lyvg6feMb34geeuih6D/+4z+i559/PvrCF74QAUC0cuXKsVAhkL/7u7+L1qxZE7300kvRunXrog9/+MPR1KlTx+0YxVKr1aKjjjoq+vu///vgbwf7GO3evTtav359tH79+ggAoltuuSVav359Qge68cYbo76+vujBBx+Mnnvuueiv/uqvAlrDhRde6GTjf/7zn0eFQiG68cYbo40bN0Y33nhjRmug5Nvf/nZ09NFHRz09PdG73/1uhwJw0UUXRWeccYZTfs2aNdGCBQuinp6e6Jhjjoluv/32LreYFwAg/917771JGV+nr33ta9Fxxx0X9fb2Rm95y1ui973vfdEjjzzS/cYzEnN4SqVSNGfOnOi8886Lfvvb3yZ/H29jFMtPf/rThFvly8E+RjHNwv930UUXRVHUoDZcd9110axZs6JyuRydfvrp0XPPPefUccYZZyTlY/nhD38YzZ8/PyqVStEJJ5zQkkHO7sPKJJNMxo0cshhWJplkcuhJZrAyySSTcSOZwcokk0zGjWQGK5NMMhk3khmsTDLJZNxIZrAyySSTcSOZwcokk0zGjWQGK5NMMhk3khmsTDLJZNxIZrAyySSTcSOZwcokk0zGjfz/gZihDnrFaG8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = (3,3)\n",
    "plt.rcParams['figure.dpi'] = 100\n",
    "\n",
    "SAMPLE_RATE = 44100  # Hertz\n",
    "DURATION = 10  # Seconds\n",
    "\n",
    "def generate_sine_wave(freq, sample_rate, duration):\n",
    "    x = np.linspace(0, duration, sample_rate * duration, endpoint=False)\n",
    "    frequencies = x * freq\n",
    "    # 2pi because np.sin takes radians\n",
    "    y = np.sin((2 * np.pi) * frequencies)\n",
    "    return x, y\n",
    "\n",
    "# Generate a 2 hertz sine wave that lasts for 5 seconds\n",
    "x, y = generate_sine_wave(2, SAMPLE_RATE, DURATION)\n",
    "plt.plot(x, y)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "_, first_tone = generate_sine_wave(400, SAMPLE_RATE, DURATION)\n",
    "t, second_tone = generate_sine_wave(440, SAMPLE_RATE, DURATION)\n",
    "mixed_tone = first_tone + second_tone"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "normalized_tone = np.int16((mixed_tone / mixed_tone.max()) * 32767)\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(normalized_tone[:2000])\n",
    "plt.tight_layout()\n",
    "plt.savefig('toy_orig_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import datetime\n",
    "import numpy as np\n",
    "import scipy as sp\n",
    "import scipy.fftpack\n",
    "import pandas as pd\n",
    "\n",
    "df_fft = scipy.fftpack.fft(normalized_tone)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = len(normalized_tone)\n",
    "yf = sp.fftpack.fft(normalized_tone)\n",
    "xf = sp.fftpack.fftfreq(N, 1 / SAMPLE_RATE)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "yf = yf/len(yf)\n",
    "df_psd = np.abs(yf) ** 2\n",
    "df_psd = df_psd/sum(df_psd) ** 0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Frequency')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(xf, np.abs(yf))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "ax.set_xlim(0, 500)\n",
    "#ax.set_ylim(0, 8500)\n",
    "ax.set_xlabel('Frequency')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "\n",
    "ax.plot(xf, np.abs(yf))\n",
    "plt.tight_layout()\n",
    "plt.savefig('toy_orig_f.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "original = sp.fftpack.ifft(df_fft)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/liuv/opt/miniconda3/lib/python3.8/site-packages/numpy/core/_asarray.py:102: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot( normalized_tone[:2000], 'b.-')\n",
    "plt.plot(original[:2000], 'r--')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## sample at close to nyquist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "441000"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(normalized_tone)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import signal\n",
    "normalized_tone_sampled = signal.resample(normalized_tone, 8900)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(normalized_tone_sampled[:100])\n",
    "plt.tight_layout()\n",
    "plt.savefig('toy_nyquist_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "import datetime\n",
    "import numpy as np\n",
    "import scipy as sp\n",
    "import scipy.fftpack\n",
    "import pandas as pd\n",
    "df_fft = scipy.fftpack.fft(normalized_tone_sampled)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "yf_2 = sp.fftpack.fft(normalized_tone_sampled)\n",
    "xf_2 = sp.fftpack.fftfreq(8900, 1 / 890)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "yf_2 = yf_2/len(yf_2)\n",
    "df_psd_2 = np.abs(yf_2) ** 2\n",
    "df_psd_2 = df_psd_2/sum(df_psd_2) ** 0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "ax.set_xlim(0, 500)\n",
    "ax.set_xlabel('Frequency')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "\n",
    "plt.plot(xf_2, np.abs(yf_2))\n",
    "plt.tight_layout()\n",
    "plt.savefig('toy_nyquist_f.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.3513839552332534e-06\n",
      "8215.00098599061\n"
     ]
    }
   ],
   "source": [
    "difference = 0\n",
    "total_energy = 0\n",
    "i = 0\n",
    "j = 0\n",
    "while i < len(xf) and j < len(xf_2):\n",
    "    if xf[i] == xf_2[j]:\n",
    "        difference += np.abs(df_psd[i] - df_psd_2[j])\n",
    "        total_energy += np.abs(df_psd[i])\n",
    "        i += 1\n",
    "        j += 1\n",
    "        continue\n",
    "    if xf[i] > xf_2[j]:\n",
    "        j += 1\n",
    "        continue\n",
    "    if xf[i] < xf_2[j]:\n",
    "        i += 1\n",
    "print(difference)\n",
    "print(total_energy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "original = sp.fftpack.ifft(yf)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/liuv/opt/miniconda3/lib/python3.8/site-packages/numpy/core/_asarray.py:102: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAT4AAAESCAYAAABkVrl9AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuNCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8QVMy6AAAACXBIWXMAAA9hAAAPYQGoP6dpAAAxMklEQVR4nO3df1QU570/8Pcu7C6R4F6VwEJRwFwjSUSjqCCtwZNG1MR6e5OmmhhqGvLDJkZQ0xSa3iNpTyOmqUnbqCSw1yS3vUGjpt+ck14Vr0BtgYgWGxRNMCDuRjZGru6iRhD4fP+YzMLszvJjf7Czu5/XOXPceeaZnRnW/ewzz2fmGRURERhjLISo/b0DjDE22jjwMcZCDgc+xljI4cDHGAs5HPgYYyGHAx9jLORw4GOMhZxwf++AUvX19eH8+fOIioqCSqXy9+4wxhwQETo7OxEfHw+1emRtOA58Lpw/fx4TJ070924wxoZgMpmQkJAwonU48LkQFRUFQPijjh071s97wxhzZLPZMHHiRPt3dSQ48Lkgnt6OHTuWAx9jCuZOVxQnNxhjIYcDH2Ms5HDgY4yFnFEJfNu2bUNycjIiIiKQlpaGw4cPD1q/uroaaWlpiIiIwOTJk1FSUiJZvmDBAqhUKqfp/vvvt9cpKipyWm4wGHxyfIyxwOLzwLdz507k5+fjxRdfRENDA+bPn48lS5bg3LlzsvVbW1tx3333Yf78+WhoaMDPf/5zrF27Fnv27LHX2bt3L9rb2+3TiRMnEBYWhoceekjyXnfeeaekXmNjo0+PlTEWGHye1d2yZQtyc3PxxBNPAABef/117N+/H9u3b8emTZuc6peUlGDSpEl4/fXXAQC33347jh49ildffRUPPvggAGD8+PGSdcrLyzFmzBinwBceHs6tPDeZzUBzM3DzzcCVK/3/TpkiLG9uFl6P8PIpxhTBp4Gvu7sbx44dQ0FBgaQ8OzsbNTU1suvU1tYiOztbUrZo0SIYjUbcuHEDGo3GaR2j0YgVK1YgMjJSUt7c3Iz4+HjodDqkp6fj5ZdfxuTJk2W329XVha6uLvu8zWYb1jEGG7MZ+N3vgC1bgL4+5+XilQNEwusNG4C8PA6ALLD49FT34sWL6O3tRWxsrKQ8NjYWFotFdh2LxSJbv6enBxcvXnSqf+TIEZw4ccLeohSlp6fj3Xffxf79+1FaWgqLxYLMzEx0dHTIbnfTpk3Q6/X2KdTu2jCbgZ/+FJg4EXj1VfmgBwgBT3xYAZFQNzERMBpHb18Z89SoJDccLzAkokEvOpSrL1cOCK29adOmYe7cuZLyJUuW4MEHH0RqairuvfdefPTRRwCAd955R3abhYWFsFqt9slkMg19YEHAMeC5o68PeOopoL7eu/vGmK/4NPBFR0cjLCzMqXV34cIFp1adyGAwyNYPDw/HhAkTJOXXrl1DeXm5U2tPTmRkJFJTU9Hc3Cy7XKfT2e/SCJW7NYxGYNIk9wPeQH19QHq6EETNZs/fjzFf8mng02q1SEtLQ0VFhaS8oqICmZmZsuvMmzfPqf6BAwcwe/Zsp/69Xbt2oaurC48++uiQ+9LV1YVTp04hLi5uhEcRnOrrgSef7D9tHS6Vqr+fzxGf+rKAQT5WXl5OGo2GjEYjNTU1UX5+PkVGRtLZs2eJiKigoIBycnLs9VtaWmjMmDG0bt06ampqIqPRSBqNhnbv3u303t/5zndo+fLlstvdsGEDVVVVUUtLC9XV1dHSpUspKirKvt2hWK1WAkBWq9WNo1a2sjKxp871pFYTPf880ZEjRJWV/f+aTML0/PNCncHWP3LE30fKgpkn31GfBz4ioq1bt1JiYiJptVqaNWsWVVdX25etWrWKsrKyJPWrqqpo5syZpNVqKSkpibZv3+70np9++ikBoAMHDshuc/ny5RQXF0cajYbi4+PpgQceoJMnTw57n4Mx8JlMRDt3EqlUQwc8k2no9ztyZOjgV1bm++NiocmT76iKiB8oLsdms0Gv18NqtQZFf5/RKCQgXGVr3b00Zaj3VauBujpgzpyR7zNjg/HkO8r36oaA+vqhg9PHHwO/+c3Ir8fLzQXa2oDnnxfex1FfH5CRwX1+TFk48AU5o1HItroKemFhwFtvedYiS0gQgmZdnevg9/TTnO1lysGBL4iZzUJLT64zQ60Gdu0Czp4VWm3eMGeOEETlgl9vL1Bb653tMOYpDnxBrKZGvqWnVgsB6qGHvH+rWW6u65bfihV8ysuUgQNfkDIahUDjSEw2eKuVJ8dVy49PeZlScOALQq5Ocb3RnzdcubnAe+85l/f2Au+/z8GP+RcHviDk6hT3vfd829JzlJkpf8q7fj3f3cH8iwNfkHF1ihsWBsybN7r7kpAgtDDDwpyX8Wkv8ycOfEFksFPcN9/0z5h5ublC5njLFudlvb3AmTOjvkuMceALJs3NyjjFdZSQIGSQHU971WrAYexYxkYFB74gIhdE/HGKK0c87R0Y/PiuDuYvHPiChNEoBJGB/HmKK0e8xm8g7utj/sCBLwjI9e2p1cKdEv48xZVz5YpzGd/VwUYbB74gINe319cHXL3qn/0ZzJQpfFcH8z8OfEHAanUuCwsD/vVfR39fhiLX1wfwKS8bXRz4ApzRCPz7v0vLlNa352iwuzr48hY2Gnz+QHHmO2Lf3kBi357SB/4U7+oYeIrOl7ew0cItvgAWSH17jvjyFuZPHPgC2OnTzmVK7duTw5e3MH/hwBegysqAZ56Rlim9b0+Oq8tbuK+P+RL38QWgQO7bcyRe3sJ9fWw0cYsvAH32mfNABIHSt+dIbgQX7utjvsaBLwCdOuVcFkh9e45yc53v3OC+PuZLHPgCjNEIrFkjLQvEvj1H3NfHRhP38QWQYOrbcyTX1xfIrVimbKPS4tu2bRuSk5MRERGBtLQ0HD58eND61dXVSEtLQ0REBCZPnoySkhLJ8rfffhsqlcppun79ukfbVbpAvm5vKHLX9eXk+G9/WJAjHysvLyeNRkOlpaXU1NREeXl5FBkZSW1tbbL1W1paaMyYMZSXl0dNTU1UWlpKGo2Gdu/eba+zY8cOGjt2LLW3t0smT7bryGq1EgCyWq3uH7yXHTxIJKQ1+qewMCKTyd975j0mE9GUKf3Hp1YTlZX5e6+YEnnyHfV54Js7dy6tXr1aUpaSkkIFBQWy9V944QVKSUmRlD399NOUkZFhn9+xYwfp9XqvbteR0gKfyUS0aJEQDFSq/qAXbEHBZBKCXTAHd+YdnnxHfXqq293djWPHjiE7O1tSnp2djZqaGtl1amtrneovWrQIR48exY0bN+xlV65cQWJiIhISErB06VI0NDR4tN2uri7YbDbJpBRGo/BUsv37hflnngEqK4VnWShtvD1PyZ3Oc5KDeZtPA9/FixfR29uL2NhYSXlsbCwsFovsOhaLRbZ+T08PLl68CABISUnB22+/jQ8//BDvvfceIiIi8O1vfxvNzc1ub3fTpk3Q6/X2aeLEiW4ds7eJCY2BwaCkROj0D+Qsrity4/VxkoN526gkN1QqlWSeiJzKhqo/sDwjIwOPPvooZsyYgfnz52PXrl247bbb8Ic//MHt7RYWFsJqtdonk8k0vIPzsVBrAcld0Dx/vv/2hwUnnwa+6OhohIWFObWyLly44NQaExkMBtn64eHhmDBhguw6arUac+bMsbf43NmuTqfD2LFjJZMSTJkCOMbqYG8BiY+kFHsqqqr4AeTMu3wa+LRaLdLS0lBRUSEpr6ioQGZmpuw68+bNc6p/4MABzJ49GxqNRnYdIsLx48cRFxfn9naViggYN65/PhguVh6ugwf7X/OdHMyrvJxocSJeVmI0GqmpqYny8/MpMjKSzp49S0REBQUFlJOTY68vXs6ybt06ampqIqPR6HQ5S1FREe3bt48+//xzamhooB//+McUHh5OH3/88bC3OxQlZHXLyqQZzrVrQye7eeiQ86U7AFFlpb/3jCmFoi9nISLaunUrJSYmklarpVmzZlF1dbV92apVqygrK0tSv6qqimbOnElarZaSkpJo+/btkuX5+fk0adIk0mq1dMstt1B2djbV1NSMaLtD8XfgC/XLOuSOX60OneNnQ/PkO6oichzngwGAzWaDXq+H1Wr1S39fZSVwzz3y5QsWjPru+IXRKJze9vYK86mpwF/+Ehqn+WxonnxHeZAChQrFpIYjMcmxYoUw39jISQ7mHRz4FOr6dUCn658PpaSGo127+l9zkoN5Awc+BTIagdtuE4IfAGzYEJx3aQxHqF3HyEYHBz6FEe/UGNjz+vrrftsdv5O7k0OtDq1TfuZ9HPgUhls4UnJ3ctxxh/B34tNd5i4OfArDSQ1nYpLjP/9TmD9xQsh4c6KDuYsDn8J8/TUw8AaVUE5qDJSQACxcKC3jRAdzFwc+BTEagalTge5uYT6UkxpyvrkVWyKUuwGY+zjwKQQnNYbGQ1Yxb+HApxCc1BiamOgQ+0BVKu4GYO7hwKcQnNQYntzc/pGo1Wph5Bru42MjxYFPIWJigMjI/nlOari2cCGQlCS0iB98kLO7bOQ48CnEO+8ID9UeP14Yh46TGq6ZzUBbW/88Z3fZSHHgUwCjsf9B4ZcuCUGPW3quNTdLk0AA94eykeHA52diNldExK2XoXB2l3mKA5+fcTZ35MTs7sDgt2aN//aHBR4OfH4m10rh1svQcnOB1lZAHH/yd7/jJAcbPg58fvbll9J5zuYOn1oNdHb2z3OSgw0XBz4/27pV+HfhQmFYec7mDh8nOZi7OPD50ZtvAm+/Lbw+eBD4/HNu6Y0EJzmYuzjw+YnZDPzkJ/3znM0dObkkR0kJ/3iwoXHg8xM+TfOO3FxhfD6tVpjv7uYfDzY0Dnx+Eh3tXManae65/XZg5kzh9bPPcnaXDY0Dn5/U1EjnOZvrPrMZqK/vn+fsLhvKqAS+bdu2ITk5GREREUhLS8Phw4cHrV9dXY20tDRERERg8uTJKCkpkSwvLS3F/PnzMW7cOIwbNw733nsvjhw5IqlTVFQElUolmQwGg9ePzV1lZcK/zz3H2VxP8UXgbKR8Hvh27tyJ/Px8vPjii2hoaMD8+fOxZMkSnDt3TrZ+a2sr7rvvPsyfPx8NDQ34+c9/jrVr12LPnj32OlVVVXj44YdRWVmJ2tpaTJo0CdnZ2fjiiy8k73XnnXeivb3dPjU2Nvr0WIeruBg4elR4vXUrZ3M9xdldNmLkY3PnzqXVq1dLylJSUqigoEC2/gsvvEApKSmSsqeffpoyMjJcbqOnp4eioqLonXfesZdt3LiRZsyY4fZ+W61WAkBWq9Xt95BjMhGpVERCakOYwsKEcua+sjIitbr/b/r73/t7j5ivefId9WmLr7u7G8eOHUN2drakPDs7GzWOnVzfqK2tdaq/aNEiHD16FDdu3JBd59q1a7hx4wbGjx8vKW9ubkZ8fDySk5OxYsUKtLS0uNzXrq4u2Gw2yeQLn33G2VxfEJ/ElpQkzLe1cR8fc82nge/ixYvo7e1FbGyspDw2NhYWi0V2HYvFIlu/p6cHFy9elF2noKAA3/rWt3Dvvffay9LT0/Huu+9i//79KC0thcViQWZmJjo6OmTfY9OmTdDr9fZp4sSJIznUYevqci7j0zLvmDgRSEsTXv/2t5zdZa6NSnJD5TCmOhE5lQ1VX64cAF555RW899572Lt3LyIiIuzlS5YswYMPPojU1FTce++9+OijjwAA77zzjuw2CwsLYbVa7ZPJZBrewY3Q//6v8K94KJzN9R6zGfjgg/55zu4yV8J9+ebR0dEICwtzat1duHDBqVUnMhgMsvXDw8MxYcIESfmrr76Kl19+GQcPHsT06dMH3ZfIyEikpqaiWe4ZhQB0Oh10Ot1Qh+SRtrb+W9RKS4FbbxVaehz0vGOw7C7/jdlAPm3xabVapKWloaKiQlJeUVGBzMxM2XXmzZvnVP/AgQOYPXs2NAOetP2b3/wGv/rVr7Bv3z7Mnj17yH3p6urCqVOnEBcX58aReM5oBCZPBsQz7Rs3gAUL+AvpTZzdZcPm9VSLg/LyctJoNGQ0GqmpqYny8/MpMjKSzp49S0REBQUFlJOTY6/f0tJCY8aMoXXr1lFTUxMZjUbSaDS0e/due53NmzeTVqul3bt3U3t7u33q7Oy019mwYQNVVVVRS0sL1dXV0dKlSykqKsq+3aF4M6trMkkzjpzJ9Z2yMuFvK/6dX3rJ33vEfMWT76jPAx8R0datWykxMZG0Wi3NmjWLqqur7ctWrVpFWVlZkvpVVVU0c+ZM0mq1lJSURNu3b5csT0xMJABO08aNG+11li9fTnFxcaTRaCg+Pp4eeOABOnny5LD32ZuB79AhadATp8pKj9+ayTCZiL79beFv/Mgj/AMTrDz5jqqIHC+uYABgs9mg1+thtVoxVhzm101mMzBpkvQylrAwfqiQL61eLSSNAOH09623+M6YYOPJd5Tv1R0FCQnAwG5IzuT6ltksJI9EnN1ljjjwjYJPPwX++U/h9fbtfF+ur/G9u2woHPh8zGgUhk3q7hbmw8O5pedrnN1lQ+HA50PiM3MH9u2tXs2nXL4mjswcFtZftnYt/+Cwfhz4fIhPufxHvHd32TJh/uRJ/sFh/Tjw+dCUKf23pon4lGv0JCQAKSnC6wMH+N5d1o8Dnw8lJAj9eyLO5o4usxl49dX+ec7uMpFP79UNdcePA6dPC6//+EcgK4uD3mjie3eZK9zi8xGjEZg1q/+Ld/06f9lGG2d3mSsc+HxALpvLp1ijTy67+/jj/APEOPD5BGdzlUPM7j76qDB/9qzwcCf+EQptHPh8gLO5ypKQABQUCK8rKoB77uEMb6jjwOcDCQnC2Hsizub6n14vnecMb2jjrK4PHDkiPDISAN5/H8jI4KDnb3IDb3OGN3Rxi8/LjEYh0ImsVv5iKQFneNlAHPi8iLO5yiVmeEVqNXc/hDIOfF7E2Vxly80FCguF1+npPDRYKOPA50WczVW+p54S/q2rA/bs4dZ4qOLA50UJCcIQ8yLO5ipPUhKQnCx0R/zgB3xZS6jiwOdFn38uPDtXpRIebM0jLSuP2Sx8LiK+rCU0ceDzorIy4d9vfxv4/ve5padEzc3S5BPA/bChiAOflxiNQHGx8Prvf+fTJ6Xiy1oYwIHPK8TLWEREfPqkVOJlLQOTUNwPG3o48HkBX8YSWHJzgaNH+4PfmDH8IxVqOPB5wZQpzmV8+qRss2YBt90mvH7kEc7uhppRCXzbtm1DcnIyIiIikJaWhsOHDw9av7q6GmlpaYiIiMDkyZNRUlLiVGfPnj244447oNPpcMcdd+CDDz7weLvuunZNOs+XsSif2Qx89ln/PGd3Qwz5WHl5OWk0GiotLaWmpibKy8ujyMhIamtrk63f0tJCY8aMoby8PGpqaqLS0lLSaDS0e/due52amhoKCwujl19+mU6dOkUvv/wyhYeHU11dndvbdWS1WgkAWa3WIev+9KdEAFFGBlFlJZHJNKxNMD86dEj4zBynykp/7xkbrpF8Rx35PPDNnTuXVq9eLSlLSUmhgoIC2fovvPACpaSkSMqefvppysjIsM//8Ic/pMWLF0vqLFq0iFasWOH2dh0N949aVtb/pVGphHmmfCYTkVotDXphYfyjFUg8CXw+PdXt7u7GsWPHkJ2dLSnPzs5GTU2N7Dq1tbVO9RctWoSjR4/ixo0bg9YR39Od7XZ1dcFms0mmoXA2N3CJ2d2Bl7Zw90To8Gngu3jxInp7exEbGyspj42NhcVikV3HYrHI1u/p6cHFixcHrSO+pzvb3bRpE/R6vX2aOHHikMfH2dzAlpsrPAlPDH7h4fyjFSpGJbmhcrhzn4icyoaq71g+nPccyXYLCwthtVrtk8lkcrl/Ir4YNvClpgJ33im8fuwxzu6GCp8GvujoaISFhTm1si5cuODUGhMZDAbZ+uHh4ZgwYcKgdcT3dGe7Op0OY8eOlUxDcXyKF2dzA4/ZDJw40T/P2d3Q4NPAp9VqkZaWhoqKCkl5RUUFMjMzZdeZN2+eU/0DBw5g9uzZ0Gg0g9YR39Od7bpLfIpXZSUPShCI+N7dEOXlRIsT8bISo9FITU1NlJ+fT5GRkXT27FkiIiooKKCcnBx7ffFylnXr1lFTUxMZjUany1n+/ve/U1hYGBUXF9OpU6eouLjY5eUsrrY7FE8yRixwcHY3cCn6chYioq1bt1JiYiJptVqaNWsWVVdX25etWrWKsrKyJPWrqqpo5syZpNVqKSkpibZv3+70nu+//z5NnTqVNBoNpaSk0J49e0a03aFw4AsdZWXS4Fda6u89YsPhyXdUReTY0GcAYLPZoNfrYbVah9XfxwLb6dPA9OnAjRtCP+1993FfrdJ58h3le3UZA5CSImR4ASG5wdnd4MaBjzEIWdyGhv55zu4GNw58jIGzu6GGAx9j4IvRQw0HPsYgf+/u9u2c4AhWHPgY+0ZurjBGX2SkMJ+S4t/9Yb7DgY+xAW69VXjeLgD89rec3AhWHPgYczBunPDv//t/fFlLsOLAx9gAZjPw+9/3z/NlLcGJAx9jA/AYi6GBAx9jA/BlLaGBAx9jAziOsQgAzzzDl7UEGw58jDkQx1h88EFhvqmJ+/iCDQc+xmQkJABTpwqv//d/ObsbbDjwMSbDbAaKi/vnObsbXDjwMSaDs7vBjQMfYzI4uxvcOPAxJkMuu/voo5zdDRYc+BhzQczuPvGEMP/JJ9zHFyw48DE2iIQEYeACQBihmbO7wYEDH2ODMJuBF1/sn+fsbnDgwMfYIDi7G5w48DE2CLnsrlrN2d1Ax4GPsUHIZXf5mbuBjwMfY0MQs7tiX98nnwCHDnE/XyDzaeC7dOkScnJyoNfrodfrkZOTg8uXLw+6DhGhqKgI8fHxuOmmm7BgwQKcPHnSvvz//u//8Nxzz2Hq1KkYM2YMJk2ahLVr18JqtUreJykpCSqVSjIVFBT44jBZCEhIAAoLAa0WOHcO+O53OcMbyHwa+B555BEcP34c+/btw759+3D8+HHk5OQMus4rr7yCLVu24I033kB9fT0MBgMWLlyIzs5OAMD58+dx/vx5vPrqq2hsbMTbb7+Nffv2ITc31+m9fvnLX6K9vd0+/eIXv/DJcbLQcOkS0N3dP88ZXu8zm4HKylH4m5KPNDU1EQCqq6uzl9XW1hIAOn36tOw6fX19ZDAYqLi42F52/fp10uv1VFJS4nJbu3btIq1WSzdu3LCXJSYm0muvveb2/lutVgJAVqvV7fdgweXQISLhsePSqbLS33sWHMrKiNRq4W+qVgvzg/HkO+qzFl9tbS30ej3S09PtZRkZGdDr9aipqZFdp7W1FRaLBdnZ2fYynU6HrKwsl+sAgNVqxdixYxEeHi4p37x5MyZMmIC77roLv/71r9E98OfaQVdXF2w2m2RibCC+f9d3zGbgqaf6Lx3ydWvaZ4HPYrEgJibGqTwmJgYWi8XlOgAQGxsrKY+NjXW5TkdHB371q1/h6aeflpTn5eWhvLwclZWVWLNmDV5//XU888wzLvd306ZN9r5IvV6PiRMnDnp8LPSIGV6VSphXqYA33+QMrzeM9vWSIw58RUVFTkkDx+no0aMAAJX4P2QAIpItH8hxuat1bDYb7r//ftxxxx3YuHGjZNm6deuQlZWF6dOn44knnkBJSQmMRiM6Ojpkt1lYWAir1WqfTCbToPvIQlNuLvCXvwivw8OBmBju4/OGKVP6f1BEvmxNhw9dRWrNmjVYsWLFoHWSkpLwySef4Msvv3Ra9tVXXzm16EQGgwGA0PKLi4uzl1+4cMFpnc7OTixevBg333wzPvjgA2g0mkH3KSMjAwBw5swZTJgwwWm5TqeDTqcb9D0YA4BFi4D4eOD8eWDZMuH09623hKDI3BMbC0RGAleuCPNhYb5tTY848EVHRyM6OnrIevPmzYPVasWRI0cwd+5cAMDHH38Mq9WKzMxM2XWSk5NhMBhQUVGBmTNnAgC6u7tRXV2NzZs32+vZbDYsWrQIOp0OH374ISIiIobcn4aGBgCQBFTG3PHFF0B7e/+82B+1aBGf9rrrv/5LCHrjxgG7dgEpKT7+W7qVfhmmxYsX0/Tp06m2tpZqa2spNTWVli5dKqkzdepU2rt3r32+uLiY9Ho97d27lxobG+nhhx+muLg4stlsRERks9koPT2dUlNT6cyZM9Te3m6fenp6iIiopqaGtmzZQg0NDdTS0kI7d+6k+Ph4WrZs2bD3nbO6zBXO7npXWVn/31ClGjqbK/LkO+rTwNfR0UErV66kqKgoioqKopUrV9KlS5ekOwDQjh077PN9fX20ceNGMhgMpNPp6O6776bGxkb78srKSgIgO7W2thIR0bFjxyg9PZ30ej1FRETQ1KlTaePGjXT16tVh7zsHPuaKydR/2YU4hYUJ5WxkPPlbevIdVRER+bBBGbBsNhv0er39UhnGBjIapZdfvPUW8OST/t2nQFRZCdxzj3z5ggWDr+vJd5Tv1WXMDbm5wOnTwJgxwvyVK5zddYdc1nY0ro3kwMeYm6ZMAdLShNfr1/O9u+745z+l877O5oo48DHmJrMZ+Pvf++f53t2RMRqFy4FEzz8vjIIzGpcFceBjzE08OrP7xFvUBmYYXntt9LbPgY8xN/G9u+7z948GBz7G3CQ3OvOPfuS//QkkU6Y4l43mjwYHPsY8II7OLD6CcscOTnIMh+PgR6OV1BBx4GPMC1pa+l9zkmNoW7YI/2ZlCdfsjVZSQ8SBjzEPNTdLO+kBTnIMpqSkv0X8178Cn38++vc4c+BjzEOc5Bg+sxkYOCwmkX9axxz4GPOQmOQYGPx+/GP/7Y+SKaV1zIGPMS/IzQXa2oTEBgCUlXGSQ05Pj3OZP1rHHPgY86Jz5/pfc5LD2R//KJ0f7WyuiAMfY16ilNM4pdq6FXj3XeG1SjW6t6g54sDHmJdwksM1sxl47rn+eaLRvUXNEQc+xrxE7k6OoiIejh4APvtMWa1hDnyMeZF4J4f4WJmGBu7jA4CLF53L/Nka5sDHmJclJADfPF8Le/dydtdsBv7wB+G1+AhJfyU1RDz0vAs89Dxzl9ksBLuBo4+EhQktwVA77XUcon/9euB73xNaep7+LXjoecYUxN9DLimFOObewL/F737nnaDnKQ58jHmZXHZXpRIemB1KlPwDwIGPMS+Ty+4SARkZodXXN2VKf5+eSCmX93DgY8wHcnOB2lrpFz/U7uTo7QUGdr35O6ExEAc+xnzkyhVlXbs2moxGIDkZsFqF+bw8/92lIYcDH2M+Eqp3csg9SOiNN/y3P3J8GvguXbqEnJwc6PV66PV65OTk4PLly4OuQ0QoKipCfHw8brrpJixYsAAnT56U1FmwYAFUKpVkWrFihcfbZsyb5Pr6vvtdodM/mE93lZzUEPk08D3yyCM4fvw49u3bh3379uH48ePIyckZdJ1XXnkFW7ZswRtvvIH6+noYDAYsXLgQnZ2dknpPPvkk2tvb7dObb77p8bYZ8zbxTo5f/EKYP3AAuOee4L6o+eabncsU19IlH2lqaiIAVFdXZy+rra0lAHT69GnZdfr6+shgMFBxcbG97Pr166TX66mkpMRelpWVRXl5eV7d9vXr18lqtdonk8lEAMhqtQ73kBlzqbWVSDj565/CwohMJn/vmXeVlRGp1c7HWVbm/W1ZrVa3v6M+a/HV1tZCr9cjPT3dXpaRkQG9Xo+amhrZdVpbW2GxWJCdnW0v0+l0yMrKclrnT3/6E6Kjo3HnnXfi+eefl7QI3dn2pk2b7KfFer0eEydOdOu4GZPT2upcprTTP0/JXbCsVgvZbaUkNUThvnpji8WCmJgYp/KYmBhYLBaX6wBAbGyspDw2NhZtbW32+ZUrVyI5ORkGgwEnTpxAYWEh/vnPf6KiosLtbRcWFmL9+vX2eZvNxsGPeY2Y6HC8jU1Rp38ekuvb6+sDrl71z/4MZsSBr6ioCC+99NKgderr6wEAKserFyEkL+TKB3Jc7rjOk08+aX89bdo0TJkyBbNnz8Y//vEPzJo1y61t63Q66HS6QfeLMXeJiY4nn+zPdubl+XefvC0g+va+MeJT3TVr1uDUqVODTtOmTYPBYMCXX37ptP5XX33l1KITGQwGAHBqlV24cMHlOgAwa9YsaDQaNDc3299npNtmzNdyc4GTJwGtVpjfsiV4khxGo3BnykBKumDZibc7HEViguHjjz+2l9XV1Q0rubF582Z7WVdXl1Nyw1FjYyMBoOrqare37ciTjlPGXDGZiFSq4EpymEzOCQ21mujIEd9u15PvqM8CHxHR4sWLafr06VRbW0u1tbWUmppKS5culdSZOnUq7d271z5fXFxMer2e9u7dS42NjfTwww9TXFwc2Ww2IiI6c+YMvfTSS1RfX0+tra300UcfUUpKCs2cOZN6enpGtO3BcOBjvnDokHN2FyCqrPT3nrnPX8ek2MDX0dFBK1eupKioKIqKiqKVK1fSpUuXpDsA0I4dO+zzfX19tHHjRjIYDKTT6ejuu++mxsZG+/Jz587R3XffTePHjyetVku33norrV27ljo6Oka87cFw4GO+4K/WkS+ZTP65VMeT7ygPROoCD0TKfMVoFAYr6O3tL1OrheSH0i77GI4DB4BFi/rnxb49Xx8LD0TKWAAJppFbjEZp0PPnIyNHggMfY34QDCO3iBcsD+TPR0aOBAc+xvxAbuQWtTqwRmk+fFj5gxG4woGPMT+QG7mlry9wRmk2GoFHHnEuV+oFy4448DHmJ4Ha1yd3igso/IJlBxz4GPMjV319tbX+2Z/hkLsnFwDee0/5SQ0RBz7G/Eiurw8AVqxQ7imvXGs0LAyYN2/098VdHPgY8yOxr88x+Cn1lLe0FPjRj6RlgXSKK+LAx5if5eYKp4mOlHbKazYLwXggpY63NxQOfIwpQGam8k95d+927o9U6nh7Q+HAx5gCKP2Ut7QUWLfOuTxQLl9xxIGPMYVQ6imv3CkuEJh9eyIOfIwpiNJOec1m4OWXnU9xgcC6fMURBz7GFERJp7xGozBC9PbtzssC7fIVRxz4GFOYwU55339/dIJffb3wfBC5C5UD+RRXxIGPMQVydcq7fr3vn9NhNALp6fKnt6+9FhjDTg2FAx9jCiQ3iIGor0+4V/abhxl6VX298N5yQS8sDPjBDwK7pSfiwMeYQuXmCq2rLVucl/liJBexpSd3eqtWB/7p7UA89LwLPPQ8UwqzWTi9dRWQ6uqAOXM820Z9vRBIfbkNb+Oh5xkLYq4yvYAQqNLTgZ/+1P2kx1AtvbfeUl7Q8xS3+FzgFh9TmsFaZYB7Dyyqr3edyFBqS0/kyXc03Ef7xBjzsjlzhMD21FPywU9MesTGCkPYT5ni3CdnNgvj6d18M1BeLt9/CARvS0/EgY+xAJKbC0yf7rrl19cHfO97wmuVCtiwAfjhD4UBT48dA372M9ctRpHSW3rewKe6LvCpLlMyo9F1y88TgfR8X8UmNy5duoScnBzo9Xro9Xrk5OTg8uXLg65DRCgqKkJ8fDxuuukmLFiwACdPnrQvP3v2LFQqlez0/vvv2+slJSU5LS8oKPDVoTI2qnJzgbY24Tm2ckkPd4gtvUAIeh4jH1q8eDFNmzaNampqqKamhqZNm0ZLly4ddJ3i4mKKioqiPXv2UGNjIy1fvpzi4uLIZrMREVFPTw+1t7dLppdeeokiIyOps7PT/j6JiYn0y1/+UlJv4PKhWK1WAkBWq9W9g2dslBw5QqRWEwkpCvemsDCisjJ/H8nIePId9Vnga2pqIgBUV1dnL6utrSUAdPr0adl1+vr6yGAwUHFxsb3s+vXrpNfrqaSkxOW27rrrLnr88cclZYmJifTaa6+5vf8c+FggKSsTgtdIA55aTfT880Qmk7+PYOQ8+Y767FS3trYWer0e6enp9rKMjAzo9XrU1NTIrtPa2gqLxYLs7Gx7mU6nQ1ZWlst1jh07huPHjyNXpn2+efNmTJgwAXfddRd+/etfo7u72+X+dnV1wWazSSbGAoV4l0dlJXDkiHAK7Hi7W1gY8Mor/XUqK4XT5d/8JnjuyBgun2V1LRYLYmJinMpjYmJgsVhcrgMAsbGxkvLY2Fi0tbXJrmM0GnH77bcjMzNTUp6Xl4dZs2Zh3LhxOHLkCAoLC9Ha2oqysjLZ99m0aRNeeumlIY+LMaVKSOgPYHPmAHl5wJkzwqUtV68KIyWHWoBzZcSBr6ioaMgAUf/N3dOqgU9K/gYRyZYP5Ljc1Tpff/01/vu//xv/8R//4bRs3YBxsqdPn45x48bhBz/4gb0V6KiwsBDr16+3z9tsNkycOHHQ/WRMyQYGQiY14sC3Zs0arFixYtA6SUlJ+OSTT/Dll186Lfvqq6+cWnQig8EAQGj5xcXF2csvXLggu87u3btx7do1/MjxeXcyMjIyAABnzpyRDXw6nQ46nW7I92GMBb4RB77o6GhER0cPWW/evHmwWq04cuQI5s6dCwD4+OOPYbVanU5LRcnJyTAYDKioqMDMmTMBAN3d3aiursbmzZud6huNRixbtgy33HLLkPvT0NAAAJKAyhgLUV5PtQywePFimj59OtXW1lJtbS2lpqY6Xc4ydepU2rt3r32+uLiY9Ho97d27lxobG+nhhx+WXM4iam5uJpVKRf/zP//jtN2amhrasmULNTQ0UEtLC+3cuZPi4+Np2bJlw953zuoypmyKvJyFiKijo4NWrlxJUVFRFBUVRStXrqRLly5JdwCgHTt22Of7+vpo48aNZDAYSKfT0d13302NjY1O711YWEgJCQnU29vrtOzYsWOUnp5Oer2eIiIiaOrUqbRx40a6evXqsPedAx9jyubJd5RvWXPBarXiX/7lX2AymfiWNcYUSExAXr58GXq9fkTr8iAFLnR2dgIAZ3YZU7jOzs4RBz5u8bnQ19eH8+fPIyoqasjLb8RfnmBqHQbjMQHBeVyhekxEhM7OTsTHx0M9whuWucXnglqtRsIIL4IaO3Zs0PzHEwXjMQHBeVyheEwjbemJeOh5xljI4cDHGAs5HPi8QKfTYePGjUF150cwHhMQnMfFxzRynNxgjIUcbvExxkIOBz7GWMjhwMcYCzkc+BhjIYcDH2Ms5HDg89C2bduQnJyMiIgIpKWl4fDhw/7epWHbtGkT5syZg6ioKMTExOD73/8+Pv30U0mdxx57zOkxneKgrkpVVFTktM/iILfA0I8wVSK5x6WqVCo8++yzAALnc/rrX/+K733ve4iPj4dKpcKf//xnyfLhfDZdXV147rnnEB0djcjISCxbtgxms3lE+8GBzwM7d+5Efn4+XnzxRTQ0NGD+/PlYsmQJzp075+9dG5bq6mo8++yzqKurQ0VFBXp6epCdnY2rV69K6i1evBjt7e326S9/+Yuf9nj47rzzTsk+NzY22pe98sor2LJlC9544w3U19fDYDBg4cKF9oEplKi+vl5yPBUVFQCAhx56yF4nED6nq1evYsaMGXjjjTdklw/ns8nPz8cHH3yA8vJy/O1vf8OVK1ewdOlS9Pb2Dn9HvDc6VuiZO3curV69WlKWkpJCBQUFftojz1y4cIEAUHV1tb1s1apV9G//9m/+2yk3bNy4kWbMmCG7zN1HmCpNXl4e3XrrrdTX10dEgfk5AaAPPvjAPj+cz+by5cuk0WiovLzcXueLL74gtVpN+/btG/a2ucXnpu7ubhw7dkzyKEwAyM7OdvkoTKWzWq0AgPHjx0vKq6qqEBMTg9tuuw1PPvkkLly44I/dG5Hm5mbEx8cjOTkZK1asQEtLCwD3HmGqNN3d3fjjH/+Ixx9/XDJyUCB+TgMN57M5duwYbty4IakTHx+PadOmjejz48DnposXL6K3t1f2UZiuHp+pZESE9evX4zvf+Q6mTZtmL1+yZAn+9Kc/4dChQ/jtb3+L+vp63HPPPejq6vLj3g4uPT0d7777Lvbv34/S0lJYLBZkZmaio6Nj0EeYBsrn9uc//xmXL1/GY489Zi8LxM/J0XA+G4vFAq1Wi3HjxrmsMxw8LJWHhvsoTKVbs2YNPvnkE/ztb3+TlC9fvtz+etq0aZg9ezYSExPx0Ucf4YEHHhjt3RyWJUuW2F+npqZi3rx5uPXWW/HOO+/YO/wD+XMzGo1YsmQJ4uPj7WWB+Dm54s5nM9LPj1t8boqOjkZYWJjTr4yrR2Eq2XPPPYcPP/wQlZWVQ45BGBcXh8TERDQ3N4/S3nkuMjISqampaG5uljzCdKBA+dza2tpw8OBBPPHEE4PWC8TPaTifjcFgQHd3Ny5duuSyznBw4HOTVqtFWlqaPbsmqqiocPn4TKUhIqxZswZ79+7FoUOHkJycPOQ6HR0dMJlMAfWYzq6uLpw6dQpxcXGSR5iKxEeYBsLntmPHDsTExOD+++8ftF4gfk7D+WzS0tKg0Wgkddrb23HixImRfX6eZGVCXXl5OWk0GjIajdTU1ET5+fkUGRlJZ8+e9feuDctPfvIT0uv1VFVVRe3t7fbp2rVrRETU2dlJGzZsoJqaGmptbaXKykqaN28efetb33J63KeSbNiwgaqqqqilpYXq6upo6dKlFBUVZf9chvsIU6Xp7e2lSZMm0c9+9jNJeSB9Tp2dndTQ0EANDQ0EwP4Y2La2NiIa3mezevVqSkhIoIMHD9I//vEPuueee2jGjBnU09Mz7P3gwOehrVu3UmJiImm1Wpo1a5bkUhClAyA7iY/7vHbtGmVnZ9Mtt9xCGo2GJk2aRKtWraJz5875d8eHsHz5coqLiyONRkPx8fH0wAMP0MmTJ+3Lh/sIU6XZv38/AaBPP/1UUh5In1NlZaXs/7lVq1YR0fA+m6+//prWrFlD48ePp5tuuomWLl064mPl8fgYYyGH+/gYYyGHAx9jLORw4GOMhRwOfIyxkMOBjzEWcjjwMcZCDgc+xljI4cDHGAs5HPgYYyGHAx9jLORw4GOMhZz/D4dk61E03lZgAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(original[:100], 'b.-')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## sample at below nyquist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import signal\n",
    "normalized_tone = signal.resample(normalized_tone, 8000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(normalized_tone[:100])\n",
    "plt.tight_layout()\n",
    "plt.savefig('toy_low_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "import datetime\n",
    "import numpy as np\n",
    "import scipy as sp\n",
    "import scipy.fftpack\n",
    "import pandas as pd\n",
    "df_fft = scipy.fftpack.fft(normalized_tone)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "yf_3 = sp.fftpack.fft(normalized_tone)\n",
    "xf_3 = sp.fftpack.fftfreq(8000, 1 / 800)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "ax.set_xlim(0, 500)\n",
    "ax.set_xlabel('Frequency')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "\n",
    "plt.plot(xf_3, np.abs(yf_3))\n",
    "plt.tight_layout()\n",
    "plt.savefig('toy_low_f.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "yf_3 = yf_3/len(yf_3)\n",
    "df_psd_3 = np.abs(yf_3) ** 2\n",
    "df_psd_3 = df_psd_3/sum(df_psd_3) ** 0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.06017926963842761\n",
      "4.408517465630364e-07\n"
     ]
    }
   ],
   "source": [
    "difference = 0\n",
    "total_energy = 0\n",
    "i = 0\n",
    "j = 0\n",
    "while i < len(xf) and j < len(xf_3):\n",
    "    if xf[i] == xf_3[j]:\n",
    "        difference += np.abs(df_psd[i] - df_psd_3[j])\n",
    "        total_energy += np.abs(df_psd[i])\n",
    "        i += 1\n",
    "        j += 1\n",
    "        continue\n",
    "    if xf[i] > xf_3[j]:\n",
    "        j += 1\n",
    "        continue\n",
    "    if xf[i] < xf_3[j]:\n",
    "        i += 1\n",
    "print(difference)\n",
    "print(total_energy)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## sample way below nyquist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import signal\n",
    "normalized_tone = signal.resample(normalized_tone, 6000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(normalized_tone[:100])\n",
    "plt.tight_layout()\n",
    "plt.savefig('toy_vlow_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "import datetime\n",
    "import numpy as np\n",
    "import scipy as sp\n",
    "import scipy.fftpack\n",
    "import pandas as pd\n",
    "df_fft = scipy.fftpack.fft(normalized_tone)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "yf_4 = sp.fftpack.fft(normalized_tone)\n",
    "xf_4 = sp.fftpack.fftfreq(6000, 1 / 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "ax.set_xlim(0, 500)\n",
    "ax.set_xlabel('Frequency')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "\n",
    "plt.plot(xf_4, np.abs(yf_4))\n",
    "plt.tight_layout()\n",
    "plt.savefig('toy_vlow_f.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "yf_4 = yf_4/len(yf_4)\n",
    "df_psd_4 = np.abs(yf_4) ** 2\n",
    "df_psd_4 = df_psd_4/sum(df_psd_4) ** 0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.023096750460502\n",
      "6.493765219920478e-08\n"
     ]
    }
   ],
   "source": [
    "difference = 0\n",
    "total_energy = 0\n",
    "i = 0\n",
    "j = 0\n",
    "while i < len(xf) and j < len(xf_4):\n",
    "    if xf[i] == xf_4[j]:\n",
    "        difference += np.abs(df_psd[i] - df_psd_4[j])\n",
    "        total_energy += np.abs(df_psd[i])\n",
    "        i += 1\n",
    "        j += 1\n",
    "        continue\n",
    "    if xf[i] > xf_4[j]:\n",
    "        j += 1\n",
    "        continue\n",
    "    if xf[i] < xf_4[j]:\n",
    "        i += 1\n",
    "print(difference)\n",
    "print(total_energy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/background_nyquist/toy_example_hack.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "from matplotlib import pyplot as plt\n",
    "\n",
    "plt.rcParams[\"figure.figsize\"] = (3,3)\n",
    "plt.rcParams['figure.dpi'] = 100\n",
    "\n",
    "SAMPLE_RATE = 44100  # Hertz\n",
    "DURATION = 10  # Seconds\n",
    "\n",
    "def generate_sine_wave(freq, sample_rate, duration):\n",
    "    x = np.linspace(0, duration, sample_rate * duration, endpoint=False)\n",
    "    frequencies = x * freq\n",
    "    # 2pi because np.sin takes radians\n",
    "    y = np.sin((2 * np.pi) * frequencies)\n",
    "    return x, y\n",
    "\n",
    "# Generate a 2 hertz sine wave that lasts for 5 seconds\n",
    "x, y = generate_sine_wave(2, SAMPLE_RATE, DURATION)\n",
    "plt.plot(x, y)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "_, first_tone = generate_sine_wave(400, SAMPLE_RATE, DURATION)\n",
    "t, second_tone = generate_sine_wave(440, SAMPLE_RATE, DURATION)\n",
    "mixed_tone = first_tone + second_tone"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "normalized_tone = np.int16((mixed_tone / mixed_tone.max()) * 32767)\n",
    "import matplotlib\n",
    "import matplotlib\n",
    "\n",
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "matplotlib.rcParams.update({'font.size': 28})\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.scatter(range(len(normalized_tone[:2000])),normalized_tone[:2000])\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_orig_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "import datetime\n",
    "import numpy as np\n",
    "import scipy as sp\n",
    "import scipy.fftpack\n",
    "import pandas as pd\n",
    "\n",
    "\n",
    "df_fft = scipy.fftpack.fft(normalized_tone)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "N = len(normalized_tone)\n",
    "yf = sp.fftpack.fft(normalized_tone)\n",
    "xf = sp.fftpack.fftfreq(N, 1 / SAMPLE_RATE)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "yf = yf/len(yf)\n",
    "df_psd = np.abs(yf) ** 2\n",
    "df_psd = df_psd/sum(df_psd) ** 0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Frequency')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(xf, np.abs(yf))\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "ax.set_xlim(0, 500)\n",
    "#ax.set_ylim(0, 8500)\n",
    "ax.set_xlabel('Frequency')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "\n",
    "ax.plot(xf, np.abs(yf))\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_orig_f.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "original = sp.fftpack.ifft(df_fft)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/liuv/opt/miniconda3/lib/python3.8/site-packages/numpy/core/_asarray.py:102: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(original[:2000], 'r--')\n",
    "plt.show()\n",
    "\n",
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(original[:2000])\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_nyquist_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## sample at close to nyquist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "441000"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(normalized_tone)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import signal\n",
    "normalized_tone_sampled = signal.resample(normalized_tone, 8900)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(normalized_tone_sampled[:100])\n",
    "plt.tight_layout()\n",
    "plt.savefig('toy_nyquist_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "import datetime\n",
    "import numpy as np\n",
    "import scipy as sp\n",
    "import scipy.fftpack\n",
    "import pandas as pd\n",
    "df_fft = scipy.fftpack.fft(normalized_tone_sampled)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "yf_2 = sp.fftpack.fft(normalized_tone_sampled)\n",
    "xf_2 = sp.fftpack.fftfreq(8900, 1 / 890.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "yf_2 = yf_2/len(yf_2)\n",
    "df_psd_2 = np.abs(yf_2) ** 2\n",
    "yf_2 = yf_2 / sum(df_psd_2) ** 0.5\n",
    "df_psd_2 = df_psd_2/sum(df_psd_2) ** 0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "\n",
    "ax.set_xlim(0, 500)\n",
    "#ax.set_ylim(0, 8500)\n",
    "ax.set_xlabel('Frequency')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "\n",
    "ax.plot(xf_2,np.abs(yf_2))\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_nyquist_f.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "2.3513839552332534e-06\n",
      "8215.00098599061\n"
     ]
    }
   ],
   "source": [
    "difference = 0\n",
    "total_energy = 0\n",
    "i = 0\n",
    "j = 0\n",
    "while i < len(xf) and j < len(xf_2):\n",
    "    if xf[i] == xf_2[j]:\n",
    "        difference += np.abs(df_psd[i] - df_psd_2[j])\n",
    "        total_energy += np.abs(df_psd[i])\n",
    "        i += 1\n",
    "        j += 1\n",
    "        continue\n",
    "    if xf[i] > xf_2[j]:\n",
    "        j += 1\n",
    "        continue\n",
    "    if xf[i] < xf_2[j]:\n",
    "        i += 1\n",
    "print(difference)\n",
    "print(total_energy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "yf_2 = np.append(yf_2 ,[0] * (len(yf)-len(yf_2)))\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.999999999713768"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sum(df_psd_2)/ sum(df_psd)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "original = sp.fftpack.ifft(yf_2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/liuv/opt/miniconda3/lib/python3.8/site-packages/numpy/core/_asarray.py:102: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(original[:2000])\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_nyquist_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## sample at below nyquist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import signal\n",
    "normalized_tone = signal.resample(normalized_tone, 8000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(normalized_tone[:100])\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('toy_low_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "import datetime\n",
    "import numpy as np\n",
    "import scipy as sp\n",
    "import scipy.fftpack\n",
    "import pandas as pd\n",
    "df_fft = scipy.fftpack.fft(normalized_tone)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "yf_3 = sp.fftpack.fft(normalized_tone)\n",
    "xf_3 = sp.fftpack.fftfreq(8000, 1 / 800)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "ax.set_xlim(0, 500)\n",
    "ax.set_xlabel('Frequency')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "\n",
    "plt.plot(xf_3, np.abs(yf_3))\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_low_f.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "yf_3 = yf_3/len(yf_3)\n",
    "df_psd_3 = np.abs(yf_3) ** 2\n",
    "df_psd_3 = df_psd_3/sum(df_psd_3) ** 0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.06017926963842761\n",
      "4.408517465630364e-07\n"
     ]
    }
   ],
   "source": [
    "difference = 0\n",
    "total_energy = 0\n",
    "i = 0\n",
    "j = 0\n",
    "while i < len(xf) and j < len(xf_3):\n",
    "    if xf[i] == xf_3[j]:\n",
    "        difference += np.abs(df_psd[i] - df_psd_3[j])\n",
    "        total_energy += np.abs(df_psd[i])\n",
    "        i += 1\n",
    "        j += 1\n",
    "        continue\n",
    "    if xf[i] > xf_3[j]:\n",
    "        j += 1\n",
    "        continue\n",
    "    if xf[i] < xf_3[j]:\n",
    "        i += 1\n",
    "print(difference)\n",
    "print(total_energy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [],
   "source": [
    "yf_3 = np.append(yf_3 ,[0] * (len(mixed_tone)-len(yf_3)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "original = sp.fftpack.ifft(yf_3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/liuv/opt/miniconda3/lib/python3.8/site-packages/numpy/core/_asarray.py:102: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(original[:2000])\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_low_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## sample way below nyquist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy import signal\n",
    "normalized_tone = signal.resample(normalized_tone, 6000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 300x300 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(normalized_tone[:100])\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('toy_vlow_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [],
   "source": [
    "import datetime\n",
    "import numpy as np\n",
    "import scipy as sp\n",
    "import scipy.fftpack\n",
    "import pandas as pd\n",
    "df_fft = scipy.fftpack.fft(normalized_tone)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "yf_4 = sp.fftpack.fft(normalized_tone)\n",
    "xf_4 = sp.fftpack.fftfreq(6000, 1 / 600)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(1, 1)\n",
    "\n",
    "ax.set_xlim(0, 500)\n",
    "ax.set_xlabel('Frequency')\n",
    "ax.set_ylabel('Amplitude')\n",
    "ax.set_yticks([])\n",
    "\n",
    "plt.plot(xf_4, np.abs(yf_4))\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "\n",
    "plt.savefig('toy_vlow_f.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "yf_4 = yf_4/len(yf_4)\n",
    "df_psd_4 = np.abs(yf_4) ** 2\n",
    "df_psd_4 = df_psd_4/sum(df_psd_4) ** 0.5"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.023096750460502\n",
      "6.493765219920478e-08\n"
     ]
    }
   ],
   "source": [
    "difference = 0\n",
    "total_energy = 0\n",
    "i = 0\n",
    "j = 0\n",
    "while i < len(xf) and j < len(xf_4):\n",
    "    if xf[i] == xf_4[j]:\n",
    "        difference += np.abs(df_psd[i] - df_psd_4[j])\n",
    "        total_energy += np.abs(df_psd[i])\n",
    "        i += 1\n",
    "        j += 1\n",
    "        continue\n",
    "    if xf[i] > xf_4[j]:\n",
    "        j += 1\n",
    "        continue\n",
    "    if xf[i] < xf_4[j]:\n",
    "        i += 1\n",
    "print(difference)\n",
    "print(total_energy)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {},
   "outputs": [],
   "source": [
    "yf_4 = np.append(yf_4 ,[0] * (len(mixed_tone)-len(yf_4)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [],
   "source": [
    "original = sp.fftpack.ifft(yf_4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/liuv/opt/miniconda3/lib/python3.8/site-packages/numpy/core/_asarray.py:102: ComplexWarning: Casting complex values to real discards the imaginary part\n",
      "  return array(a, dtype, copy=False, order=order)\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1000x1000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.xlabel('Time')\n",
    "plt.ylabel('Amplitude')\n",
    "plt.yticks([])\n",
    "\n",
    "plt.plot(original[:2000])\n",
    "plt.tight_layout()\n",
    "fig = matplotlib.pyplot.gcf()\n",
    "fig.set_size_inches(10, 10)\n",
    "plt.savefig('toy_vlow_t.png', bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/intro_fig/Intro_graph.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "2c98c6ac",
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "{'mcBytesDropped': (3, 55), 'mcBytes': (10, 51), 'ifOutDiscards': (0, 3), 'ifInDiscards': (60, 66), 'Utilization_Percentage': (205, 210), 'Temperature': (240, 240), 'cpu5Sec': (120, 121), 'usedMemory': (114, 120), 'Max_OutGBps': (200, 210), 'Max_InGBps': (87, 90), 'errorrate': (289, 289), 'LossyPaths': (93, 94), 'ucBytes': (15, 24), 'ucBytesDropped': (0, 40)}\n"
     ]
    }
   ],
   "source": [
    "import csv\n",
    "\n",
    "results = dict()\n",
    "\n",
    "with open('anon_alldata_so_far.csv', 'r') as csvfile:\n",
    "    reader = csv.DictReader(csvfile)\n",
    "    for row in reader:\n",
    "        if row['TimeseriesName'] not in results:\n",
    "            results[row['TimeseriesName']] = (0, 0)\n",
    "        valid, total = results[row['TimeseriesName']]\n",
    "        if row['Nyquist'] == '-1':\n",
    "            results[row['TimeseriesName']] = (valid, total + 1)\n",
    "        else:\n",
    "            results[row['TimeseriesName']] = (valid + 1, total + 1)\n",
    "\n",
    "print(results)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "9833568b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "['Out-bound discards', 'Unicast drops', 'Multicast drops', 'Multicast bytes', 'Unicast bytes', 'In-bound discards', 'Memory usage', 'Peak egress BW', 'Peak ingress BW', 'Link util', 'temp', '5-pct CPU util', 'FCS errors', 'Temperature']\n",
      "[0.0, 0.0, 0.05454545454545454, 0.19607843137254902, 0.625, 0.9090909090909091, 0.95, 0.9523809523809523, 0.9666666666666667, 0.9761904761904762, 0.9893617021276596, 0.9917355371900827, 1.0, 1.0]\n"
     ]
    }
   ],
   "source": [
    "x = []\n",
    "y = []\n",
    "descriptions = {\n",
    "    'ifOutDiscards' : 'Out-bound discards',\n",
    "    'ucBytesDropped' : 'Unicast drops',\n",
    "    'mcBytesDropped' : 'Multicast drops',\n",
    "    'mcBytes' : 'Multicast bytes',\n",
    "    'ucBytes' : 'Unicast bytes',\n",
    "    'ifInDiscards' : 'In-bound discards',\n",
    "    'usedMemory' : 'Memory usage',\n",
    "    'Max_OutGBps' : 'Peak egress BW',\n",
    "    'Max_InGBps' : 'Peak ingress BW',\n",
    "    'Utilization_Percentage' : 'Link util',\n",
    "    'LossyPaths' : 'Lossy Paths',\n",
    "    'cpu5Sec' : '5-pct CPU util',\n",
    "    'Temperature' : 'Temperature',\n",
    "    'errorrate' : 'FCS errors'}\n",
    "\n",
    "for k, v in results.items():\n",
    "    x.append(descriptions[k])\n",
    "    y.append(v[0]/v[1])\n",
    "\n",
    "zipped_lists = zip(y, x)\n",
    "sorted_pairs = sorted(zipped_lists)\n",
    "\n",
    "tuples = zip(*sorted_pairs)\n",
    "y, x = [ list(tuple) for tuple in  tuples]\n",
    "\n",
    "print(x)\n",
    "print(y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "8b8ddc9c",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-38-deec3e05e416>:6: UserWarning: FixedFormatter should only be used together with FixedLocator\n",
      "  ax.set_xticklabels(x, rotation=45, ha='right', Fontsize=7)\n",
      "<ipython-input-38-deec3e05e416>:6: MatplotlibDeprecationWarning: Case-insensitive properties were deprecated in 3.3 and support will be removed two minor releases later\n",
      "  ax.set_xticklabels(x, rotation=45, ha='right', Fontsize=7)\n",
      "<ipython-input-38-deec3e05e416>:10: UserWarning: This figure includes Axes that are not compatible with tight_layout, so results might be incorrect.\n",
      "  plt.tight_layout()\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 400x200 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "\n",
    "fig = plt.figure()\n",
    "fig.set_size_inches(4, 2)\n",
    "ax = fig.add_axes([0,0,1,1])\n",
    "ax.set_xticklabels(x, rotation=45, ha='right', Fontsize=7)\n",
    "ax.set_ylabel('Fraction above Nyquist')\n",
    "ax.bar(x,y)\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig('intro.png', bbox_inches='tight')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "0f5895cb",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

